Local Access to Huge Random Objects through Partial Sampling

Consider an algorithm performing a computation on a huge random object. Is it necessary to generate the entire object up front, or is it possible to provide query access to the object and sample it incrementally "on-the-fly"? Such an implementation should emulate the object by answering queries in a manner consistent with a random instance sampled from the true distribution. Our first set of results focus on undirected graphs with independent edge probabilities, under certain assumptions. Then, we use this to obtain the first efficient implementations for the Erdos-Renyi model and the Stochastic Block model. As in previous local-access implementations for random graphs, we support Vertex-Pair and Next-Neighbor queries. We also introduce a new Random-Neighbor query. Next, we show how to implement random Catalan objects, specifically focusing on Dyck paths (always positive random walks on the integer line). Here, we support Height queries to find the position of the walk, and First-Return queries to find the time when the walk returns to a specified height. This in turn can be used to implement Next-Neighbor queries on random rooted/binary trees, and Matching-Bracket queries on random well bracketed expressions. Finally, we define a new model that: (1) allows multiple independent simultaneous instantiations of the same implementation to be consistent with each other without communication (2) allows us to generate a richer class of random objects that do not have a succinct description. Specifically, we study uniformly random valid $q$-colorings of an input graph $G$ with max degree $\Delta$. The distribution over valid colorings is specified via a "huge" underlying graph $G$, that is far too large to be read in sub-linear time. Instead, we access $G$ through local neighborhood probes. We are able to answer queries to the color of any vertex in sub-linear time for $q > 9\Delta$.

==> images/.ipynb_checkpoints/dyck-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import svgwrite\n",
    "from svgwrite import cm, mm, text  \n",
    "from IPython.display import SVG, display, HTML\n",
    "import numpy as np\n",
    "import itertools\n",
    "import random\n",
    "random.seed(0)\n",
    "#display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "class RandomWalk():\n",
    "    def __init__ (self, dwg, start, n, m, k, grid_size,\n",
    "                  diag_kwargs, axes_kwargs, path_kwargs, perp_kwargs, circle_radius=2):\n",
    "        self.heights = get_random_dyck_path(n, m, k)\n",
    "        self.start = np.array(start)\n",
    "        self.n = n\n",
    "        self.grid_size = grid_size\n",
    "        self.m = m\n",
    "        self.k = k\n",
    "        self.dwg = dwg\n",
    "        self.circle_radius = circle_radius\n",
    "        \n",
    "        self.axes_kwargs = axes_kwargs\n",
    "        self.diag_kwargs = diag_kwargs\n",
    "        self.path_kwargs = path_kwargs\n",
    "        self.perp_kwargs = perp_kwargs\n",
    "        for kwargs in (self.axes_kwargs, self.diag_kwargs, self.path_kwargs, self.perp_kwargs):\n",
    "            kwargs['stroke_width'] *= self.grid_size\n",
    "        \n",
    "    \n",
    "    def add_line(self, start, end, line_kwargs, delta=None,\n",
    "                 start_truncate=0, end_truncate=0, dasharray=False):\n",
    "        delta = np.array([0.0, 0.0]) if delta is None else delta\n",
    "        delta += self.start\n",
    "        \n",
    "        orientation = end - start\n",
    "        length = np.linalg.norm(orientation)\n",
    "        actual_start = start + start_truncate*orientation/length + delta\n",
    "        actual_end = end - end_truncate*orientation/length + delta\n",
    "        if dasharray:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs).dasharray(dasharray))\n",
    "        else:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs))\n",
    "            \n",
    "    def draw_axes(self):\n",
    "        current_position = np.copy(self.start)\n",
    "        delta_x = np.array([self.grid_size, 0])\n",
    "        delta_y = np.array([0, -self.grid_size])\n",
    "        max_x = self.n\n",
    "        max_y = self.m\n",
    "        for x in range(max_x + 1):\n",
    "            for y in range(max_y + 1):\n",
    "                current_position = self.start + x * delta_x + y * delta_y\n",
    "                self.dwg.add(dwg.circle(center=current_position.tolist(), r=0.3 * self.circle_radius,\n",
    "                                        **self.axes_kwargs, fill=self.axes_kwargs['stroke']))\n",
    "                \n",
    "        for x in range(max_x):\n",
    "            current_position = x * delta_x\n",
    "            self.add_line(current_position, current_position + max_y * delta_y, line_kwargs=self.axes_kwargs)\n",
    "        for y in range(1, max_y + 1):\n",
    "            current_position = y * delta_y\n",
    "            self.add_line(current_position, current_position + max_x * delta_x, line_kwargs=self.axes_kwargs)\n",
    "        \n",
    "    def draw_diagonals(self):\n",
    "        origin = np.array([0, 0])\n",
    "        right_endpoint = self.n * self.grid_size * np.array([1, 0])\n",
    "        top_endpoint = right_endpoint - self.m * self.grid_size * np.array([0, 1])\n",
    "        diagonal_endpoint = self.n * self.grid_size * np.array([1, -1])\n",
    "        \n",
    "        self.add_line(origin, right_endpoint, line_kwargs=self.diag_kwargs)\n",
    "        self.add_line(right_endpoint, top_endpoint, line_kwargs=self.diag_kwargs)\n",
    "            \n",
    "        truncate_unit_length = self.grid_size / np.sqrt(2) \n",
    "        start_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        end_truncate_length = (2 * self.m + self.k - 1) * truncate_unit_length\n",
    "        self.add_line(origin, diagonal_endpoint,\n",
    "                      line_kwargs=self.diag_kwargs,\n",
    "                      delta=self.grid_size * 0.5 * np.array([self.k-1, self.k-1]),\n",
    "                      start_truncate=start_truncate_length, end_truncate=end_truncate_length,\n",
    "                      dasharray=(self.grid_size/2, self.grid_size/4))\n",
    "        \n",
    "    def draw_path(self):\n",
    "        circle_fill_color = [\n",
    "            'white' if position[0]-position[1] < k-1 else self.path_kwargs['stroke']\n",
    "            for position in self.heights\n",
    "        ]\n",
    "        flipped_coordinates = [np.multiply(np.array([1, -1]), position) for position in self.heights]\n",
    "        dyck_coordinates = [self.grid_size * position for position in flipped_coordinates]\n",
    "        orthogonal_direction = 0.5 * grid_size * np.array([1, 1])\n",
    "        \n",
    "        for start, end in zip(dyck_coordinates[:-1], dyck_coordinates[1:]):\n",
    "            self.add_line(start, end, line_kwargs=self.path_kwargs)\n",
    "            \n",
    "        distance_to_diagonal = 0\n",
    "        for i, (position, previous_position) in enumerate(zip(dyck_coordinates[1:], dyck_coordinates[:-1])):\n",
    "            x_shift = (position - previous_position)[0]\n",
    "            distance_to_diagonal += 1 if x_shift < 0.5 else -1\n",
    "            distance_to_diagonal += 1 if i < self.k - 1 else 0\n",
    "            distance_to_diagonal -= 1 if i > 2 * self.n - self.k else 0\n",
    "            self.add_line(position, position + distance_to_diagonal * orthogonal_direction,\n",
    "                          line_kwargs=self.perp_kwargs,\n",
    "                          dasharray=(self.grid_size/4, self.grid_size/8))\n",
    "            \n",
    "        for position, fill_color in zip(dyck_coordinates, circle_fill_color):\n",
    "            circle_position = self.start + position\n",
    "            self.dwg.add(dwg.circle(center=circle_position.tolist(), r=self.circle_radius,\n",
    "                                    **self.path_kwargs, fill=fill_color))\n",
    "        \n",
    "    def draw(self):\n",
    "        self.draw_diagonals()\n",
    "        self.draw_axes()\n",
    "        self.draw_path()\n",
    "        \n",
    "        \n",
    "def get_random_walk(n, m):\n",
    "    delta_list = [np.array([1, 0]) for _ in range(n)] + [np.array([0, 1]) for _ in range(m)]\n",
    "    random.shuffle(delta_list)\n",
    "    return [np.array([0, 0])] + list(itertools.accumulate(delta_list)) \n",
    "\n",
    "def get_random_dyck_path(n, m, k=1):\n",
    "    if m > n + k - 1:\n",
    "        raise AssertionError(u'Invalid parameters')\n",
    "    random_walk = get_random_walk(n, m)\n",
    "    while max(map(lambda position: position[0]-position[1], random_walk)) > k-1:\n",
    "        random_walk = get_random_walk(n, m)\n",
    "    return random_walk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.6/site-packages/ipykernel_launcher.py:28: RuntimeWarning: invalid value encountered in true_divide\n",
      "/usr/lib/python3.6/site-packages/ipykernel_launcher.py:29: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<svg baseProfile=\"full\" height=\"20151.25\" version=\"1.1\" width=\"980\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:ev=\"http://www.w3.org/2001/xml-events\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"><defs/><line stroke=\"rgb(150,50,20)\" stroke-width=\"58.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"19783.75\" y2=\"19783.75\"/><line stroke=\"rgb(150,50,20)\" stroke-width=\"58.8\" x1=\"9983.75\" x2=\"9983.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(150,50,20)\" stroke-dasharray=\"490.0 245.0\" stroke-width=\"58.8\" x1=\"3123.75\" x2=\"183.75\" y1=\"19783.75\" y2=\"22723.75\"/><circle cx=\"183.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"183.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"1163.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"2143.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"3123.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"4103.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"5083.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"6063.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"7043.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"8023.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9003.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"19783.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"18803.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"17823.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"16843.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"15863.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"14883.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"13903.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"12923.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"11943.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"10963.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><circle cx=\"9983.75\" cy=\"9983.75\" fill=\"rgb(50,150,20)\" r=\"36.75\" stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"183.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"1163.75\" x2=\"1163.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"2143.75\" x2=\"2143.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"3123.75\" x2=\"3123.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"4103.75\" x2=\"4103.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"5083.75\" x2=\"5083.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"6063.75\" x2=\"6063.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"7043.75\" x2=\"7043.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"8023.75\" x2=\"8023.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"9003.75\" x2=\"9003.75\" y1=\"19783.75\" y2=\"9983.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"18803.75\" y2=\"18803.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"17823.75\" y2=\"17823.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"16843.75\" y2=\"16843.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"15863.75\" y2=\"15863.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"14883.75\" y2=\"14883.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"13903.75\" y2=\"13903.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"12923.75\" y2=\"12923.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"11943.75\" y2=\"11943.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"10963.75\" y2=\"10963.75\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"9.8\" x1=\"183.75\" x2=\"9983.75\" y1=\"9983.75\" y2=\"9983.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"183.75\" x2=\"183.75\" y1=\"19783.75\" y2=\"18803.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"183.75\" x2=\"183.75\" y1=\"18803.75\" y2=\"17823.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"183.75\" x2=\"183.75\" y1=\"17823.75\" y2=\"16843.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"183.75\" x2=\"1163.75\" y1=\"16843.75\" y2=\"16843.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"1163.75\" x2=\"2143.75\" y1=\"16843.75\" y2=\"16843.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"2143.75\" x2=\"2143.75\" y1=\"16843.75\" y2=\"15863.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"2143.75\" x2=\"3123.75\" y1=\"15863.75\" y2=\"15863.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"3123.75\" x2=\"4103.75\" y1=\"15863.75\" y2=\"15863.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"4103.75\" x2=\"5083.75\" y1=\"15863.75\" y2=\"15863.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"5083.75\" x2=\"5083.75\" y1=\"15863.75\" y2=\"14883.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"5083.75\" x2=\"6063.75\" y1=\"14883.75\" y2=\"14883.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"6063.75\" x2=\"6063.75\" y1=\"14883.75\" y2=\"13903.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"6063.75\" x2=\"7043.75\" y1=\"13903.75\" y2=\"13903.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"7043.75\" x2=\"7043.75\" y1=\"13903.75\" y2=\"12923.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"7043.75\" x2=\"8023.75\" y1=\"12923.75\" y2=\"12923.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"8023.75\" x2=\"8023.75\" y1=\"12923.75\" y2=\"11943.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"8023.75\" x2=\"8023.75\" y1=\"11943.75\" y2=\"10963.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"8023.75\" x2=\"9003.75\" y1=\"10963.75\" y2=\"10963.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"9003.75\" x2=\"9003.75\" y1=\"10963.75\" y2=\"9983.75\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\" x1=\"9003.75\" x2=\"9983.75\" y1=\"9983.75\" y2=\"9983.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"183.75\" x2=\"1163.75\" y1=\"18803.75\" y2=\"19783.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"183.75\" x2=\"2143.75\" y1=\"17823.75\" y2=\"19783.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"183.75\" x2=\"3123.75\" y1=\"16843.75\" y2=\"19783.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"1163.75\" x2=\"3613.75\" y1=\"16843.75\" y2=\"19293.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"2143.75\" x2=\"4103.75\" y1=\"16843.75\" y2=\"18803.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"2143.75\" x2=\"4593.75\" y1=\"15863.75\" y2=\"18313.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"3123.75\" x2=\"5083.75\" y1=\"15863.75\" y2=\"17823.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"4103.75\" x2=\"5573.75\" y1=\"15863.75\" y2=\"17333.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"5083.75\" x2=\"6063.75\" y1=\"15863.75\" y2=\"16843.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"5083.75\" x2=\"6553.75\" y1=\"14883.75\" y2=\"16353.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"6063.75\" x2=\"7043.75\" y1=\"14883.75\" y2=\"15863.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"6063.75\" x2=\"7533.75\" y1=\"13903.75\" y2=\"15373.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"7043.75\" x2=\"8023.75\" y1=\"13903.75\" y2=\"14883.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"7043.75\" x2=\"8513.75\" y1=\"12923.75\" y2=\"14393.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"8023.75\" x2=\"9003.75\" y1=\"12923.75\" y2=\"13903.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"8023.75\" x2=\"9493.75\" y1=\"11943.75\" y2=\"13413.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"8023.75\" x2=\"9983.75\" y1=\"10963.75\" y2=\"12923.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"9003.75\" x2=\"9983.75\" y1=\"10963.75\" y2=\"11943.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"9003.75\" x2=\"9983.75\" y1=\"9983.75\" y2=\"10963.75\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"245.0 122.5\" stroke-width=\"19.6\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><circle cx=\"183.75\" cy=\"19783.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"183.75\" cy=\"18803.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"183.75\" cy=\"17823.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"183.75\" cy=\"16843.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"1163.75\" cy=\"16843.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"2143.75\" cy=\"16843.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"2143.75\" cy=\"15863.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"3123.75\" cy=\"15863.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"4103.75\" cy=\"15863.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"5083.75\" cy=\"15863.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"5083.75\" cy=\"14883.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"6063.75\" cy=\"14883.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"6063.75\" cy=\"13903.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"7043.75\" cy=\"13903.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"7043.75\" cy=\"12923.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"8023.75\" cy=\"12923.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"8023.75\" cy=\"11943.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"8023.75\" cy=\"10963.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"9003.75\" cy=\"10963.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"9003.75\" cy=\"9983.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/><circle cx=\"9983.75\" cy=\"9983.75\" fill=\"white\" r=\"122.5\" stroke=\"rgb(20,50,150)\" stroke-width=\"58.8\"/></svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_width = 980\n",
    "margin_multiplier = 1.5\n",
    "\n",
    "num_steps = 10\n",
    "m = 10\n",
    "k = 4\n",
    "\n",
    "grid_size = max_width / (n + 1)\n",
    "circle_radius = grid_size / 8\n",
    "figure_margin = margin_multiplier * circle_radius\n",
    "shift_down = (m + num_steps) * grid_size + figure_margin\n",
    "rect_height = shift_down + 2 * figure_margin\n",
    "dwg = svgwrite.Drawing(filename=\"dyck.svg\", size=(max_width, rect_height), debug=True)\n",
    "\n",
    "diag_kwargs = {'stroke': svgwrite.rgb(150, 50, 20), 'stroke_width': .06}\n",
    "axes_kwargs = {'stroke': svgwrite.rgb(50, 150, 20), 'stroke_width': .01}\n",
    "path_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .06}\n",
    "perp_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .02}\n",
    "            \n",
    "dyck_path = RandomWalk(dwg, (margin_multiplier * circle_radius, shift_down), num_steps,\n",
    "                       k=k, m=m, grid_size=grid_size, circle_radius=circle_radius,\n",
    "                       diag_kwargs=diag_kwargs, axes_kwargs=axes_kwargs,\n",
    "                       path_kwargs=path_kwargs, perp_kwargs=perp_kwargs)\n",
    "dyck_path.draw()\n",
    "SVG(dwg.tostring())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env",
   "language": "python",
   "name": "env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/.ipynb_checkpoints/dyck_flat-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import svgwrite\n",
    "from svgwrite import cm, mm, text  \n",
    "from IPython.display import SVG, display, HTML\n",
    "import numpy as np\n",
    "import itertools\n",
    "import random\n",
    "#random.seed(0)\n",
    "#display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "class RandomWalk():\n",
    "    def __init__ (self, dwg, start, n, m, k, grid_size,\n",
    "                  diag_kwargs, axes_kwargs, path_kwargs, perp_kwargs, circle_radius=2):\n",
    "        self.heights = get_random_dyck_path(n, m, k)\n",
    "        self.start = np.array(start)\n",
    "        self.n = n\n",
    "        self.m = m\n",
    "        self.k = k\n",
    "        self.grid_size = grid_size\n",
    "        self.dwg = dwg\n",
    "        self.circle_radius = circle_radius\n",
    "        \n",
    "        self.axes_kwargs = axes_kwargs\n",
    "        self.diag_kwargs = diag_kwargs\n",
    "        self.path_kwargs = path_kwargs\n",
    "        self.perp_kwargs = perp_kwargs\n",
    "        for kwargs in (self.axes_kwargs, self.diag_kwargs, self.path_kwargs, self.perp_kwargs):\n",
    "            kwargs['stroke_width'] *= self.grid_size\n",
    "        \n",
    "    \n",
    "    def add_line(self, start, end, line_kwargs, delta=None,\n",
    "                 start_truncate=0, end_truncate=0, dasharray=False):\n",
    "        delta = np.array([0.0, 0.0]) if delta is None else delta\n",
    "        delta += self.start\n",
    "        \n",
    "        orientation = end - start\n",
    "        length = np.linalg.norm(orientation)\n",
    "        actual_start = start + start_truncate*orientation/length + delta\n",
    "        actual_end = end - end_truncate*orientation/length + delta\n",
    "        if dasharray:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs).dasharray(dasharray))\n",
    "        else:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs))\n",
    "            \n",
    "    def draw_axes(self):\n",
    "        current_position = np.copy(self.start)\n",
    "        delta_x = np.array([self.grid_size, 0])\n",
    "        delta_y = np.array([0, -self.grid_size])\n",
    "        max_x = self.m\n",
    "        max_y = self.n\n",
    "        for x in range(max_x + 1):\n",
    "            for y in range(max_y + 1):\n",
    "                current_position = self.start + x * delta_x + y * delta_y\n",
    "                self.dwg.add(dwg.circle(center=current_position.tolist(), r=0.3 * self.circle_radius,\n",
    "                                        **self.axes_kwargs, fill=self.axes_kwargs['stroke']))\n",
    "                \n",
    "        for x in range(max_x):\n",
    "            current_position = x * delta_x\n",
    "            self.add_line(current_position, current_position + max_y * delta_y, line_kwargs=self.axes_kwargs)\n",
    "        for y in range(1, max_y + 1):\n",
    "            current_position = y * delta_y\n",
    "            self.add_line(current_position, current_position + max_x * delta_x, line_kwargs=self.axes_kwargs)\n",
    "        \n",
    "    def draw_diagonals(self):\n",
    "        origin = np.array([0, 0])\n",
    "        right_endpoint = self.m * self.grid_size * np.array([1, 0])\n",
    "        top_endpoint = right_endpoint - self.n * self.grid_size * np.array([0, 1])\n",
    "        diagonal_endpoint = self.m * self.grid_size * np.array([1, -1])\n",
    "        \n",
    "        self.add_line(origin, right_endpoint, line_kwargs=self.diag_kwargs)\n",
    "        self.add_line(right_endpoint, top_endpoint, line_kwargs=self.diag_kwargs)\n",
    "            \n",
    "        truncate_unit_length = self.grid_size / np.sqrt(2) \n",
    "        start_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        end_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        self.add_line(origin, diagonal_endpoint,\n",
    "                      line_kwargs=self.diag_kwargs,\n",
    "                      delta=self.grid_size * 0.5 * np.array([self.k-1, self.k-1]),\n",
    "                      start_truncate=start_truncate_length, end_truncate=end_truncate_length,\n",
    "                      dasharray=(self.grid_size/2, self.grid_size/4))\n",
    "        \n",
    "    def draw_path(self):\n",
    "        circle_fill_color = [\n",
    "            'white' if position[0]-position[1] < k-1 else self.path_kwargs['stroke']\n",
    "            for position in self.heights\n",
    "        ]\n",
    "        flipped_coordinates = [np.multiply(np.array([1, -1]), position) for position in self.heights]\n",
    "        dyck_coordinates = [self.grid_size * position for position in flipped_coordinates]\n",
    "        orthogonal_direction = 0.5 * grid_size * np.array([1, 1])\n",
    "        \n",
    "        for start, end in zip(dyck_coordinates[:-1], dyck_coordinates[1:]):\n",
    "            self.add_line(start, end, line_kwargs=self.path_kwargs)\n",
    "            \n",
    "        distance_to_diagonal = 0\n",
    "        for i, (position, previous_position) in enumerate(zip(dyck_coordinates[1:], dyck_coordinates[:-1])):\n",
    "            x_shift = (position - previous_position)[0]\n",
    "            distance_to_diagonal += 1 if x_shift < 0.5 else -1\n",
    "            distance_to_diagonal += 1 if i < self.k - 1 else 0\n",
    "            distance_to_diagonal -= 1 if i > 2 * self.m - self.k else 0\n",
    "            self.add_line(position, position + distance_to_diagonal * orthogonal_direction,\n",
    "                          line_kwargs=self.perp_kwargs,\n",
    "                          dasharray=(self.grid_size/4, self.grid_size/8))\n",
    "            \n",
    "        for position, fill_color in zip(dyck_coordinates, circle_fill_color):\n",
    "            circle_position = self.start + position\n",
    "            self.dwg.add(dwg.circle(center=circle_position.tolist(), r=self.circle_radius,\n",
    "                                    **self.path_kwargs, fill=fill_color))\n",
    "        \n",
    "    def draw(self):\n",
    "        #self.draw_diagonals()\n",
    "        #self.draw_axes()\n",
    "        self.draw_path()\n",
    "        \n",
    "        \n",
    "def get_random_walk(n, m):\n",
    "    delta_list = [np.array([1, -1]) for _ in range(m)] + [np.array([1, 1]) for _ in range(n)]\n",
    "    random.shuffle(delta_list)\n",
    "    return [np.array([0, 0])] + list(itertools.accumulate(delta_list)) \n",
    "\n",
    "def get_random_dyck_path(n, m, k=1):\n",
    "    if m > n + k - 1:\n",
    "        raise AssertionError(u'Invalid parameters')\n",
    "    random_walk = get_random_walk(n, m)\n",
    "    path_heights = \n",
    "    while max(itertools.accumulate(map(lambda position: position[1], random_walk))) < k-1:\n",
    "        random_walk = get_random_walk(n, m)\n",
    "    return random_walk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<svg baseProfile=\"full\" height=\"516.6987179487179\" version=\"1.1\" width=\"980\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:ev=\"http://www.w3.org/2001/xml-events\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"><defs/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"4.711538461538462\" x2=\"29.83974358974359\" y1=\"507.275641025641\" y2=\"482.14743589743586\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"29.83974358974359\" x2=\"54.967948717948715\" y1=\"482.14743589743586\" y2=\"507.275641025641\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"54.967948717948715\" x2=\"80.09615384615385\" y1=\"507.275641025641\" y2=\"532.4038461538461\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"80.09615384615385\" x2=\"105.22435897435898\" y1=\"532.4038461538461\" y2=\"557.5320512820513\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"105.22435897435898\" x2=\"130.3525641025641\" y1=\"557.5320512820513\" y2=\"532.4038461538461\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"130.3525641025641\" x2=\"155.48076923076923\" y1=\"532.4038461538461\" y2=\"557.5320512820513\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"155.48076923076923\" x2=\"180.60897435897434\" y1=\"557.5320512820513\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"180.60897435897434\" x2=\"205.73717948717947\" y1=\"582.6602564102564\" y2=\"607.7884615384615\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"205.73717948717947\" x2=\"230.8653846153846\" y1=\"607.7884615384615\" y2=\"632.9166666666666\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"230.8653846153846\" x2=\"255.99358974358972\" y1=\"632.9166666666666\" y2=\"658.0448717948718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"255.99358974358972\" x2=\"281.12179487179486\" y1=\"658.0448717948718\" y2=\"632.9166666666666\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"281.12179487179486\" x2=\"306.25\" y1=\"632.9166666666666\" y2=\"607.7884615384615\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"306.25\" x2=\"331.37820512820514\" y1=\"607.7884615384615\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"331.37820512820514\" x2=\"356.5064102564102\" y1=\"582.6602564102564\" y2=\"607.7884615384615\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"356.5064102564102\" x2=\"381.63461538461536\" y1=\"607.7884615384615\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"381.63461538461536\" x2=\"406.7628205128205\" y1=\"582.6602564102564\" y2=\"557.5320512820513\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"406.7628205128205\" x2=\"431.89102564102564\" y1=\"557.5320512820513\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"431.89102564102564\" x2=\"457.0192307692308\" y1=\"582.6602564102564\" y2=\"557.5320512820513\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"457.0192307692308\" x2=\"482.14743589743586\" y1=\"557.5320512820513\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"482.14743589743586\" x2=\"507.275641025641\" y1=\"582.6602564102564\" y2=\"607.7884615384615\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"507.275641025641\" x2=\"532.4038461538462\" y1=\"607.7884615384615\" y2=\"582.6602564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"532.4038461538462\" x2=\"557.5320512820513\" y1=\"582.6602564102564\" y2=\"557.5320512820513\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"557.5320512820513\" x2=\"582.6602564102564\" y1=\"557.5320512820513\" y2=\"532.4038461538461\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"582.6602564102564\" x2=\"607.7884615384615\" y1=\"532.4038461538461\" y2=\"507.275641025641\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"607.7884615384615\" x2=\"632.9166666666666\" y1=\"507.275641025641\" y2=\"482.14743589743586\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"632.9166666666666\" x2=\"658.0448717948718\" y1=\"482.14743589743586\" y2=\"457.0192307692307\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"658.0448717948718\" x2=\"683.1730769230769\" y1=\"457.0192307692307\" y2=\"431.89102564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"683.1730769230769\" x2=\"708.301282051282\" y1=\"431.89102564102564\" y2=\"406.7628205128205\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"708.301282051282\" x2=\"733.4294871794872\" y1=\"406.7628205128205\" y2=\"381.63461538461536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"733.4294871794872\" x2=\"758.5576923076923\" y1=\"381.63461538461536\" y2=\"356.5064102564102\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"758.5576923076923\" x2=\"783.6858974358975\" y1=\"356.5064102564102\" y2=\"331.3782051282051\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"783.6858974358975\" x2=\"808.8141025641025\" y1=\"331.3782051282051\" y2=\"356.5064102564102\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"808.8141025641025\" x2=\"833.9423076923076\" y1=\"356.5064102564102\" y2=\"381.63461538461536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"833.9423076923076\" x2=\"859.0705128205128\" y1=\"381.63461538461536\" y2=\"406.7628205128205\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"859.0705128205128\" x2=\"884.1987179487179\" y1=\"406.7628205128205\" y2=\"431.89102564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"884.1987179487179\" x2=\"909.3269230769231\" y1=\"431.89102564102564\" y2=\"457.0192307692307\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"909.3269230769231\" x2=\"934.4551282051282\" y1=\"457.0192307692307\" y2=\"482.14743589743586\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\" x1=\"934.4551282051282\" x2=\"959.5833333333333\" y1=\"482.14743589743586\" y2=\"457.0192307692307\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"29.83974358974359\" x2=\"17.275641025641026\" y1=\"482.14743589743586\" y2=\"469.5833333333333\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"54.967948717948715\" x2=\"29.83974358974359\" y1=\"507.275641025641\" y2=\"482.14743589743586\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"80.09615384615385\" x2=\"42.40384615384615\" y1=\"532.4038461538461\" y2=\"494.71153846153845\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"105.22435897435898\" x2=\"54.967948717948715\" y1=\"557.5320512820513\" y2=\"507.275641025641\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"130.3525641025641\" x2=\"67.53205128205128\" y1=\"532.4038461538461\" y2=\"469.5833333333333\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"155.48076923076923\" x2=\"80.09615384615385\" y1=\"557.5320512820513\" y2=\"482.14743589743586\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"180.60897435897434\" x2=\"92.66025641025641\" y1=\"582.6602564102564\" y2=\"494.71153846153845\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"205.73717948717947\" x2=\"105.22435897435898\" y1=\"607.7884615384615\" y2=\"507.275641025641\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"230.8653846153846\" x2=\"117.78846153846155\" y1=\"632.9166666666666\" y2=\"519.8397435897435\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"255.99358974358972\" x2=\"130.3525641025641\" y1=\"658.0448717948718\" y2=\"532.4038461538462\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"281.12179487179486\" x2=\"142.91666666666666\" y1=\"632.9166666666666\" y2=\"494.71153846153845\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"306.25\" x2=\"155.48076923076923\" y1=\"607.7884615384615\" y2=\"457.0192307692307\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"331.37820512820514\" x2=\"168.0448717948718\" y1=\"582.6602564102564\" y2=\"419.32692307692304\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"356.5064102564102\" x2=\"180.60897435897434\" y1=\"607.7884615384615\" y2=\"431.89102564102564\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"381.63461538461536\" x2=\"193.1730769230769\" y1=\"582.6602564102564\" y2=\"394.1987179487179\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"406.7628205128205\" x2=\"205.73717948717947\" y1=\"557.5320512820513\" y2=\"356.5064102564102\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"431.89102564102564\" x2=\"218.30128205128204\" y1=\"582.6602564102564\" y2=\"369.0705128205128\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"457.0192307692308\" x2=\"230.8653846153846\" y1=\"557.5320512820513\" y2=\"331.3782051282051\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"482.14743589743586\" x2=\"243.42948717948715\" y1=\"582.6602564102564\" y2=\"343.9423076923077\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"507.275641025641\" x2=\"255.99358974358972\" y1=\"607.7884615384615\" y2=\"356.5064102564102\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"532.4038461538462\" x2=\"268.5576923076923\" y1=\"582.6602564102564\" y2=\"318.81410256410254\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"557.5320512820513\" x2=\"281.12179487179486\" y1=\"557.5320512820513\" y2=\"281.1217948717948\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"582.6602564102564\" x2=\"293.6858974358974\" y1=\"532.4038461538461\" y2=\"243.42948717948718\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"607.7884615384615\" x2=\"306.25\" y1=\"507.275641025641\" y2=\"205.73717948717945\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"632.9166666666666\" x2=\"318.81410256410254\" y1=\"482.14743589743586\" y2=\"168.04487179487177\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"658.0448717948718\" x2=\"331.37820512820514\" y1=\"457.0192307692307\" y2=\"130.35256410256403\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"683.1730769230769\" x2=\"343.9423076923077\" y1=\"431.89102564102564\" y2=\"92.66025641025635\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"708.301282051282\" x2=\"356.5064102564102\" y1=\"406.7628205128205\" y2=\"54.96794871794873\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"733.4294871794872\" x2=\"369.0705128205128\" y1=\"381.63461538461536\" y2=\"17.275641025640994\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"758.5576923076923\" x2=\"381.63461538461536\" y1=\"356.5064102564102\" y2=\"-20.41666666666663\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"783.6858974358975\" x2=\"394.19871794871796\" y1=\"331.3782051282051\" y2=\"-58.108974358974365\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"808.8141025641025\" x2=\"406.7628205128205\" y1=\"356.5064102564102\" y2=\"-45.544871794871824\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"833.9423076923076\" x2=\"419.32692307692304\" y1=\"381.63461538461536\" y2=\"-32.98076923076917\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"859.0705128205128\" x2=\"431.89102564102564\" y1=\"406.7628205128205\" y2=\"-20.416666666666742\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"884.1987179487179\" x2=\"444.4551282051282\" y1=\"431.89102564102564\" y2=\"-7.852564102564088\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"909.3269230769231\" x2=\"457.0192307692308\" y1=\"457.0192307692307\" y2=\"4.711538461538396\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"934.4551282051282\" x2=\"469.5833333333333\" y1=\"482.14743589743586\" y2=\"17.275641025640994\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"6.282051282051282 3.141025641025641\" stroke-width=\"0.5025641025641026\" x1=\"959.5833333333333\" x2=\"469.58333333333326\" y1=\"457.0192307692307\" y2=\"-32.98076923076928\"/><circle cx=\"4.711538461538462\" cy=\"507.275641025641\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"29.83974358974359\" cy=\"482.14743589743586\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"54.967948717948715\" cy=\"507.275641025641\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"80.09615384615385\" cy=\"532.4038461538461\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"105.22435897435898\" cy=\"557.5320512820513\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"130.3525641025641\" cy=\"532.4038461538461\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"155.48076923076923\" cy=\"557.5320512820513\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"180.60897435897434\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"205.73717948717947\" cy=\"607.7884615384615\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"230.8653846153846\" cy=\"632.9166666666666\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"255.99358974358972\" cy=\"658.0448717948718\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"281.12179487179486\" cy=\"632.9166666666666\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"306.25\" cy=\"607.7884615384615\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"331.37820512820514\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"356.5064102564102\" cy=\"607.7884615384615\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"381.63461538461536\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"406.7628205128205\" cy=\"557.5320512820513\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"431.89102564102564\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"457.0192307692308\" cy=\"557.5320512820513\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"482.14743589743586\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"507.275641025641\" cy=\"607.7884615384615\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"532.4038461538462\" cy=\"582.6602564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"557.5320512820513\" cy=\"557.5320512820513\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"582.6602564102564\" cy=\"532.4038461538461\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"607.7884615384615\" cy=\"507.275641025641\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"632.9166666666666\" cy=\"482.14743589743586\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"658.0448717948718\" cy=\"457.0192307692307\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"683.1730769230769\" cy=\"431.89102564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"708.301282051282\" cy=\"406.7628205128205\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"733.4294871794872\" cy=\"381.63461538461536\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"758.5576923076923\" cy=\"356.5064102564102\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"783.6858974358975\" cy=\"331.3782051282051\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"808.8141025641025\" cy=\"356.5064102564102\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"833.9423076923076\" cy=\"381.63461538461536\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"859.0705128205128\" cy=\"406.7628205128205\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"884.1987179487179\" cy=\"431.89102564102564\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"909.3269230769231\" cy=\"457.0192307692307\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"934.4551282051282\" cy=\"482.14743589743586\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/><circle cx=\"959.5833333333333\" cy=\"457.0192307692307\" fill=\"rgb(20,50,150)\" r=\"3.141025641025641\" stroke=\"rgb(20,50,150)\" stroke-width=\"1.5076923076923077\"/></svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_width = 980\n",
    "margin_multiplier = 1.5\n",
    "\n",
    "n = 20\n",
    "m = 18\n",
    "k = 0\n",
    "\n",
    "grid_size = max_width / (n + m + 1)\n",
    "circle_radius = grid_size / 8\n",
    "figure_margin = margin_multiplier * circle_radius\n",
    "shift_down = n * grid_size + figure_margin\n",
    "rect_height = shift_down + 2 * figure_margin\n",
    "dwg = svgwrite.Drawing(filename=\"dyck.svg\", size=(max_width, rect_height))\n",
    "\n",
    "diag_kwargs = {'stroke': svgwrite.rgb(150, 50, 20), 'stroke_width': .06}\n",
    "axes_kwargs = {'stroke': svgwrite.rgb(50, 150, 20), 'stroke_width': .01}\n",
    "path_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .06}\n",
    "perp_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .02}\n",
    "            \n",
    "dyck_path = RandomWalk(dwg, (margin_multiplier * circle_radius, shift_down), n, m,\n",
    "                       k=k, grid_size=grid_size, circle_radius=circle_radius,\n",
    "                       diag_kwargs=diag_kwargs, axes_kwargs=axes_kwargs,\n",
    "                       path_kwargs=path_kwargs, perp_kwargs=perp_kwargs)\n",
    "dyck_path.draw()\n",
    "SVG(dwg.tostring())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "dwg.save()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env",
   "language": "python",
   "name": "env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/dyck.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "import svgwrite\n",
    "from svgwrite import cm, mm, text  \n",
    "from IPython.display import SVG, display, HTML\n",
    "import numpy as np\n",
    "import itertools\n",
    "import random\n",
    "#random.seed(0)\n",
    "#display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "class RandomWalk():\n",
    "    def __init__ (self, dwg, start, n, m, k, grid_size,\n",
    "                  diag_kwargs, axes_kwargs, path_kwargs, perp_kwargs, circle_radius=2):\n",
    "        self.heights = get_random_dyck_path(n, m, k)\n",
    "        self.start = np.array(start)\n",
    "        self.n = n\n",
    "        self.m = m\n",
    "        self.k = k\n",
    "        self.grid_size = grid_size\n",
    "        self.dwg = dwg\n",
    "        self.circle_radius = circle_radius\n",
    "        \n",
    "        self.axes_kwargs = axes_kwargs\n",
    "        self.diag_kwargs = diag_kwargs\n",
    "        self.path_kwargs = path_kwargs\n",
    "        self.perp_kwargs = perp_kwargs\n",
    "        for kwargs in (self.axes_kwargs, self.diag_kwargs, self.path_kwargs, self.perp_kwargs):\n",
    "            kwargs['stroke_width'] *= self.grid_size\n",
    "        \n",
    "    \n",
    "    def add_line(self, start, end, line_kwargs, delta=None,\n",
    "                 start_truncate=0, end_truncate=0, dasharray=False):\n",
    "        delta = np.array([0.0, 0.0]) if delta is None else delta\n",
    "        delta += self.start\n",
    "        \n",
    "        orientation = end - start\n",
    "        length = np.linalg.norm(orientation)\n",
    "        actual_start = start + start_truncate*orientation/length + delta\n",
    "        actual_end = end - end_truncate*orientation/length + delta\n",
    "        if dasharray:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs).dasharray(dasharray))\n",
    "        else:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs))\n",
    "            \n",
    "    def draw_axes(self):\n",
    "        current_position = np.copy(self.start)\n",
    "        delta_x = np.array([self.grid_size, 0])\n",
    "        delta_y = np.array([0, -self.grid_size])\n",
    "        max_x = self.m\n",
    "        max_y = self.n\n",
    "        for x in range(max_x + 1):\n",
    "            for y in range(max_y + 1):\n",
    "                current_position = self.start + x * delta_x + y * delta_y\n",
    "                self.dwg.add(dwg.circle(center=current_position.tolist(), r=0.3 * self.circle_radius,\n",
    "                                        **self.axes_kwargs, fill=self.axes_kwargs['stroke']))\n",
    "                \n",
    "        for x in range(max_x):\n",
    "            current_position = x * delta_x\n",
    "            self.add_line(current_position, current_position + max_y * delta_y, line_kwargs=self.axes_kwargs)\n",
    "        for y in range(1, max_y + 1):\n",
    "            current_position = y * delta_y\n",
    "            self.add_line(current_position, current_position + max_x * delta_x, line_kwargs=self.axes_kwargs)\n",
    "        \n",
    "    def draw_diagonals(self):\n",
    "        origin = np.array([0, 0])\n",
    "        right_endpoint = self.m * self.grid_size * np.array([1, 0])\n",
    "        top_endpoint = right_endpoint - self.n * self.grid_size * np.array([0, 1])\n",
    "        diagonal_endpoint = self.m * self.grid_size * np.array([1, -1])\n",
    "        \n",
    "        self.add_line(origin, right_endpoint, line_kwargs=self.diag_kwargs)\n",
    "        self.add_line(right_endpoint, top_endpoint, line_kwargs=self.diag_kwargs)\n",
    "            \n",
    "        truncate_unit_length = self.grid_size / np.sqrt(2) \n",
    "        start_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        end_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        self.add_line(origin, diagonal_endpoint,\n",
    "                      line_kwargs=self.diag_kwargs,\n",
    "                      delta=self.grid_size * 0.5 * np.array([self.k-1, self.k-1]),\n",
    "                      start_truncate=start_truncate_length, end_truncate=end_truncate_length,\n",
    "                      dasharray=(self.grid_size/2, self.grid_size/4))\n",
    "        \n",
    "    def draw_path(self):\n",
    "        circle_fill_color = [\n",
    "            'white' if position[0]-position[1] < k-1 else self.path_kwargs['stroke']\n",
    "            for position in self.heights\n",
    "        ]\n",
    "        flipped_coordinates = [np.multiply(np.array([1, -1]), position) for position in self.heights]\n",
    "        dyck_coordinates = [self.grid_size * position for position in flipped_coordinates]\n",
    "        orthogonal_direction = 0.5 * grid_size * np.array([1, 1])\n",
    "        \n",
    "        for start, end in zip(dyck_coordinates[:-1], dyck_coordinates[1:]):\n",
    "            self.add_line(start, end, line_kwargs=self.path_kwargs)\n",
    "            \n",
    "        distance_to_diagonal = 0\n",
    "        for i, (position, previous_position) in enumerate(zip(dyck_coordinates[1:], dyck_coordinates[:-1])):\n",
    "            x_shift = (position - previous_position)[0]\n",
    "            distance_to_diagonal += 1 if x_shift < 0.5 else -1\n",
    "            distance_to_diagonal += 1 if i < self.k - 1 else 0\n",
    "            distance_to_diagonal -= 1 if i > 2 * self.m - self.k else 0\n",
    "            self.add_line(position, position + distance_to_diagonal * orthogonal_direction,\n",
    "                          line_kwargs=self.perp_kwargs,\n",
    "                          dasharray=(self.grid_size/4, self.grid_size/8))\n",
    "            \n",
    "        for position, fill_color in zip(dyck_coordinates, circle_fill_color):\n",
    "            circle_position = self.start + position\n",
    "            self.dwg.add(dwg.circle(center=circle_position.tolist(), r=self.circle_radius,\n",
    "                                    **self.path_kwargs, fill=fill_color))\n",
    "        \n",
    "    def draw(self):\n",
    "        self.draw_diagonals()\n",
    "        self.draw_axes()\n",
    "        self.draw_path()\n",
    "        \n",
    "        \n",
    "def get_random_walk(n, m):\n",
    "    delta_list = [np.array([1, 0]) for _ in range(m)] + [np.array([0, 1]) for _ in range(n)]\n",
    "    random.shuffle(delta_list)\n",
    "    return [np.array([0, 0])] + list(itertools.accumulate(delta_list)) \n",
    "\n",
    "def get_random_dyck_path(n, m, k=1):\n",
    "    if m > n + k - 1:\n",
    "        raise AssertionError(u'Invalid parameters')\n",
    "    random_walk = get_random_walk(n, m)\n",
    "    while max(map(lambda position: position[0]-position[1], random_walk)) > k-1:\n",
    "        random_walk = get_random_walk(n, m)\n",
    "    return random_walk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shankhabiswas/.local/lib/python3.5/site-packages/ipykernel_launcher.py:28: RuntimeWarning: invalid value encountered in true_divide\n",
      "/home/shankhabiswas/.local/lib/python3.5/site-packages/ipykernel_launcher.py:29: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<svg baseProfile=\"full\" height=\"1060.592105263158\" version=\"1.1\" width=\"980\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:ev=\"http://www.w3.org/2001/xml-events\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"><defs/><line stroke=\"rgb(150,50,20)\" stroke-width=\"3.094736842105263\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"1041.25\"/><line stroke=\"rgb(150,50,20)\" stroke-width=\"3.094736842105263\" x1=\"938.0921052631579\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(150,50,20)\" stroke-dasharray=\"25.789473684210527 12.894736842105264\" stroke-width=\"3.094736842105263\" x1=\"61.25000000000001\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"164.4078947368422\"/><circle cx=\"9.671052631578949\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"9.671052631578949\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"61.25\" x2=\"61.25\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"164.40789473684214\" x2=\"164.40789473684214\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"215.98684210526318\" x2=\"215.98684210526318\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"267.5657894736842\" x2=\"267.5657894736842\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"319.1447368421053\" x2=\"319.1447368421053\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"370.72368421052636\" x2=\"370.72368421052636\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"422.3026315789474\" x2=\"422.3026315789474\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"680.1973684210527\" x2=\"680.1973684210527\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"731.7763157894738\" x2=\"731.7763157894738\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"783.3552631578948\" x2=\"783.3552631578948\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"834.9342105263158\" x2=\"834.9342105263158\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"989.671052631579\" y2=\"989.671052631579\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"938.0921052631579\" y2=\"938.0921052631579\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"886.5131578947369\" y2=\"886.5131578947369\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"834.9342105263158\" y2=\"834.9342105263158\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"731.7763157894736\" y2=\"731.7763157894736\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"577.0394736842105\" y2=\"577.0394736842105\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"525.4605263157895\" y2=\"525.4605263157895\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"473.88157894736844\" y2=\"473.88157894736844\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"422.3026315789473\" y2=\"422.3026315789473\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"370.72368421052624\" y2=\"370.72368421052624\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"319.1447368421052\" y2=\"319.1447368421052\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"267.56578947368416\" y2=\"267.56578947368416\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"215.98684210526312\" y2=\"215.98684210526312\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"61.25\" y2=\"61.25\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"9.671052631578949\" x2=\"61.25\" y1=\"1041.25\" y2=\"1041.25\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"1041.25\" y2=\"989.671052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"989.671052631579\" y2=\"938.0921052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"938.0921052631579\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"112.82894736842105\" y1=\"886.5131578947369\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"886.5131578947369\" y2=\"834.9342105263158\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"834.9342105263158\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"164.40789473684214\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"164.40789473684214\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"215.98684210526318\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"215.98684210526318\" x2=\"267.5657894736842\" y1=\"731.7763157894736\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"267.5657894736842\" x2=\"267.5657894736842\" y1=\"731.7763157894736\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"267.5657894736842\" x2=\"319.1447368421053\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"319.1447368421053\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"370.72368421052636\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"370.72368421052636\" x2=\"422.3026315789474\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"422.3026315789474\" x2=\"473.88157894736844\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"628.6184210526316\" y2=\"577.0394736842105\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"577.0394736842105\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"473.88157894736844\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"473.88157894736844\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"577.0394736842105\" y1=\"422.3026315789473\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"422.3026315789473\" y2=\"370.72368421052624\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"370.72368421052624\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"628.6184210526317\" y1=\"319.1447368421052\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"319.1447368421052\" y2=\"267.56578947368416\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"267.56578947368416\" y2=\"215.98684210526312\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"215.98684210526312\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"680.1973684210527\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"680.1973684210527\" x2=\"731.7763157894738\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"731.7763157894738\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"783.3552631578948\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"783.3552631578948\" x2=\"834.9342105263158\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"834.9342105263158\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"61.25\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"61.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"87.03947368421053\" y1=\"989.671052631579\" y2=\"1015.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"112.82894736842105\" y1=\"938.0921052631579\" y2=\"989.671052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"138.61842105263162\" y1=\"886.5131578947369\" y2=\"963.8815789473684\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"164.40789473684214\" y1=\"886.5131578947369\" y2=\"938.0921052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"190.19736842105266\" y1=\"834.9342105263158\" y2=\"912.3026315789474\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"164.40789473684214\" x2=\"241.77631578947373\" y1=\"783.3552631578948\" y2=\"860.7236842105264\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"215.98684210526318\" x2=\"267.5657894736842\" y1=\"783.3552631578948\" y2=\"834.9342105263158\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"215.98684210526318\" x2=\"293.3552631578948\" y1=\"731.7763157894736\" y2=\"809.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"267.5657894736842\" x2=\"319.14473684210526\" y1=\"731.7763157894736\" y2=\"783.3552631578947\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"267.5657894736842\" x2=\"344.93421052631584\" y1=\"680.1973684210526\" y2=\"757.5657894736842\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"319.1447368421053\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"370.72368421052636\" x2=\"396.5131578947369\" y1=\"680.1973684210526\" y2=\"705.9868421052631\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"370.72368421052636\" x2=\"422.3026315789474\" y1=\"628.6184210526316\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"422.3026315789474\" x2=\"448.0921052631579\" y1=\"628.6184210526316\" y2=\"654.4078947368421\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"473.88157894736844\" x2=\"499.67105263157896\" y1=\"577.0394736842105\" y2=\"602.828947368421\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"473.88157894736844\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"577.0394736842105\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"551.25\" y1=\"525.4605263157895\" y2=\"551.25\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"577.0394736842105\" y1=\"473.88157894736844\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"602.828947368421\" y1=\"422.3026315789473\" y2=\"499.67105263157885\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"628.6184210526316\" y1=\"422.3026315789473\" y2=\"473.8815789473683\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"654.4078947368421\" y1=\"370.72368421052624\" y2=\"448.0921052631578\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"680.1973684210526\" y1=\"319.1447368421052\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"705.9868421052632\" y1=\"319.1447368421052\" y2=\"396.51315789473676\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"731.7763157894738\" y1=\"267.56578947368416\" y2=\"370.72368421052624\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"757.5657894736843\" y1=\"215.98684210526312\" y2=\"344.9342105263157\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"680.1973684210527\" x2=\"809.1447368421053\" y1=\"164.40789473684208\" y2=\"293.3552631578947\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"731.7763157894738\" x2=\"834.9342105263158\" y1=\"164.40789473684208\" y2=\"267.56578947368416\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"783.3552631578948\" x2=\"860.7236842105264\" y1=\"164.40789473684208\" y2=\"241.77631578947364\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"783.3552631578948\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"215.98684210526312\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"834.9342105263158\" x2=\"912.3026315789474\" y1=\"112.82894736842104\" y2=\"190.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"112.82894736842104\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"61.25\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"61.25\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><circle cx=\"9.671052631578949\" cy=\"1041.25\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"1041.25\" fill=\"rgb(20,50,150)\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"989.671052631579\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"938.0921052631579\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"886.5131578947369\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"886.5131578947369\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"834.9342105263158\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"164.40789473684214\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"215.98684210526318\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"215.98684210526318\" cy=\"731.7763157894736\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"267.5657894736842\" cy=\"731.7763157894736\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"267.5657894736842\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"319.1447368421053\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"370.72368421052636\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"370.72368421052636\" cy=\"628.6184210526316\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"422.3026315789474\" cy=\"628.6184210526316\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"628.6184210526316\" fill=\"rgb(20,50,150)\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"577.0394736842105\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"525.4605263157895\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"525.4605263157895\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"473.88157894736844\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"422.3026315789473\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"422.3026315789473\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"370.72368421052624\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"319.1447368421052\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"319.1447368421052\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"267.56578947368416\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"215.98684210526312\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"680.1973684210527\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"731.7763157894738\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"783.3552631578948\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"783.3552631578948\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"834.9342105263158\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"61.25\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"9.67105263157896\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"938.0921052631579\" cy=\"9.67105263157896\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/></svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_width = 980\n",
    "margin_multiplier = 1.5\n",
    "\n",
    "n = 20\n",
    "m = 18\n",
    "k = 2\n",
    "\n",
    "grid_size = max_width / (m + 1)\n",
    "circle_radius = grid_size / 8\n",
    "figure_margin = margin_multiplier * circle_radius\n",
    "shift_down = n * grid_size + figure_margin\n",
    "rect_height = shift_down + 2 * figure_margin\n",
    "dwg = svgwrite.Drawing(filename=\"dyck.svg\", size=(max_width, rect_height))\n",
    "\n",
    "diag_kwargs = {'stroke': svgwrite.rgb(150, 50, 20), 'stroke_width': .06}\n",
    "axes_kwargs = {'stroke': svgwrite.rgb(50, 150, 20), 'stroke_width': .01}\n",
    "path_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .06}\n",
    "perp_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .02}\n",
    "            \n",
    "dyck_path = RandomWalk(dwg, (margin_multiplier * circle_radius, shift_down), n, m,\n",
    "                       k=k, grid_size=grid_size, circle_radius=circle_radius,\n",
    "                       diag_kwargs=diag_kwargs, axes_kwargs=axes_kwargs,\n",
    "                       path_kwargs=path_kwargs, perp_kwargs=perp_kwargs)\n",
    "dyck_path.draw()\n",
    "SVG(dwg.tostring())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "dwg.save()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env",
   "language": "python",
   "name": "env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/dyck_diagonal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "import svgwrite\n",
    "from svgwrite import cm, mm, text  \n",
    "from IPython.display import SVG, display, HTML\n",
    "import numpy as np\n",
    "import itertools\n",
    "import random\n",
    "#random.seed(0)\n",
    "#display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "class RandomWalk():\n",
    "    def __init__ (self, dwg, start, n, m, k, grid_size,\n",
    "                  diag_kwargs, axes_kwargs, path_kwargs, perp_kwargs, circle_radius=2):\n",
    "        self.heights = get_random_dyck_path(n, m, k)\n",
    "        self.start = np.array(start)\n",
    "        self.n = n\n",
    "        self.m = m\n",
    "        self.k = k\n",
    "        self.grid_size = grid_size\n",
    "        self.dwg = dwg\n",
    "        self.circle_radius = circle_radius\n",
    "        \n",
    "        self.axes_kwargs = axes_kwargs\n",
    "        self.diag_kwargs = diag_kwargs\n",
    "        self.path_kwargs = path_kwargs\n",
    "        self.perp_kwargs = perp_kwargs\n",
    "        for kwargs in (self.axes_kwargs, self.diag_kwargs, self.path_kwargs, self.perp_kwargs):\n",
    "            kwargs['stroke_width'] *= self.grid_size\n",
    "        \n",
    "    \n",
    "    def add_line(self, start, end, line_kwargs, delta=None,\n",
    "                 start_truncate=0, end_truncate=0, dasharray=False):\n",
    "        delta = np.array([0.0, 0.0]) if delta is None else delta\n",
    "        delta += self.start\n",
    "        \n",
    "        orientation = end - start\n",
    "        length = np.linalg.norm(orientation)\n",
    "        actual_start = start + start_truncate*orientation/length + delta\n",
    "        actual_end = end - end_truncate*orientation/length + delta\n",
    "        if dasharray:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs).dasharray(dasharray))\n",
    "        else:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs))\n",
    "            \n",
    "    def draw_axes(self):\n",
    "        current_position = np.copy(self.start)\n",
    "        delta_x = np.array([self.grid_size, 0])\n",
    "        delta_y = np.array([0, -self.grid_size])\n",
    "        max_x = self.m\n",
    "        max_y = self.n\n",
    "        for x in range(max_x + 1):\n",
    "            for y in range(max_y + 1):\n",
    "                current_position = self.start + x * delta_x + y * delta_y\n",
    "                self.dwg.add(dwg.circle(center=current_position.tolist(), r=0.3 * self.circle_radius,\n",
    "                                        **self.axes_kwargs, fill=self.axes_kwargs['stroke']))\n",
    "                \n",
    "        for x in range(max_x):\n",
    "            current_position = x * delta_x\n",
    "            self.add_line(current_position, current_position + max_y * delta_y, line_kwargs=self.axes_kwargs)\n",
    "        for y in range(1, max_y + 1):\n",
    "            current_position = y * delta_y\n",
    "            self.add_line(current_position, current_position + max_x * delta_x, line_kwargs=self.axes_kwargs)\n",
    "        \n",
    "    def draw_diagonals(self):\n",
    "        origin = np.array([0, 0])\n",
    "        right_endpoint = self.m * self.grid_size * np.array([1, 0])\n",
    "        top_endpoint = right_endpoint - self.n * self.grid_size * np.array([0, 1])\n",
    "        diagonal_endpoint = self.m * self.grid_size * np.array([1, -1])\n",
    "        \n",
    "        self.add_line(origin, right_endpoint, line_kwargs=self.diag_kwargs)\n",
    "        self.add_line(right_endpoint, top_endpoint, line_kwargs=self.diag_kwargs)\n",
    "            \n",
    "        truncate_unit_length = self.grid_size / np.sqrt(2) \n",
    "        start_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        end_truncate_length = (self.k - 1) * truncate_unit_length\n",
    "        self.add_line(origin, diagonal_endpoint,\n",
    "                      line_kwargs=self.diag_kwargs,\n",
    "                      delta=self.grid_size * 0.5 * np.array([self.k-1, self.k-1]),\n",
    "                      start_truncate=start_truncate_length, end_truncate=end_truncate_length,\n",
    "                      dasharray=(self.grid_size/2, self.grid_size/4))\n",
    "        \n",
    "    def draw_path(self):\n",
    "        circle_fill_color = [\n",
    "            'white' if position[0]-position[1] < k-1 else self.path_kwargs['stroke']\n",
    "            for position in self.heights\n",
    "        ]\n",
    "        flipped_coordinates = [np.multiply(np.array([1, -1]), position) for position in self.heights]\n",
    "        dyck_coordinates = [self.grid_size * position for position in flipped_coordinates]\n",
    "        orthogonal_direction = 0.5 * grid_size * np.array([1, 1])\n",
    "        \n",
    "        for start, end in zip(dyck_coordinates[:-1], dyck_coordinates[1:]):\n",
    "            self.add_line(start, end, line_kwargs=self.path_kwargs)\n",
    "            \n",
    "        distance_to_diagonal = 0\n",
    "        for i, (position, previous_position) in enumerate(zip(dyck_coordinates[1:], dyck_coordinates[:-1])):\n",
    "            x_shift = (position - previous_position)[0]\n",
    "            distance_to_diagonal += 1 if x_shift < 0.5 else -1\n",
    "            distance_to_diagonal += 1 if i < self.k - 1 else 0\n",
    "            distance_to_diagonal -= 1 if i > 2 * self.m - self.k else 0\n",
    "            self.add_line(position, position + distance_to_diagonal * orthogonal_direction,\n",
    "                          line_kwargs=self.perp_kwargs,\n",
    "                          dasharray=(self.grid_size/4, self.grid_size/8))\n",
    "            \n",
    "        for position, fill_color in zip(dyck_coordinates, circle_fill_color):\n",
    "            circle_position = self.start + position\n",
    "            self.dwg.add(dwg.circle(center=circle_position.tolist(), r=self.circle_radius,\n",
    "                                    **self.path_kwargs, fill=fill_color))\n",
    "        \n",
    "    def draw(self):\n",
    "        self.draw_diagonals()\n",
    "        self.draw_axes()\n",
    "        self.draw_path()\n",
    "        \n",
    "        \n",
    "def get_random_walk(n, m):\n",
    "    delta_list = [np.array([1, 0]) for _ in range(m)] + [np.array([0, 1]) for _ in range(n)]\n",
    "    random.shuffle(delta_list)\n",
    "    return [np.array([0, 0])] + list(itertools.accumulate(delta_list)) \n",
    "\n",
    "def get_random_dyck_path(n, m, k=1):\n",
    "    if m > n + k - 1:\n",
    "        raise AssertionError(u'Invalid parameters')\n",
    "    random_walk = get_random_walk(n, m)\n",
    "    while max(map(lambda position: position[0]-position[1], random_walk)) > k-1:\n",
    "        random_walk = get_random_walk(n, m)\n",
    "    return random_walk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/shankhabiswas/.local/lib/python3.5/site-packages/ipykernel_launcher.py:28: RuntimeWarning: invalid value encountered in true_divide\n",
      "/home/shankhabiswas/.local/lib/python3.5/site-packages/ipykernel_launcher.py:29: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<svg baseProfile=\"full\" height=\"1060.592105263158\" version=\"1.1\" width=\"980\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:ev=\"http://www.w3.org/2001/xml-events\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"><defs/><line stroke=\"rgb(150,50,20)\" stroke-width=\"3.094736842105263\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"1041.25\"/><line stroke=\"rgb(150,50,20)\" stroke-width=\"3.094736842105263\" x1=\"938.0921052631579\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(150,50,20)\" stroke-dasharray=\"25.789473684210527 12.894736842105264\" stroke-width=\"3.094736842105263\" x1=\"61.25000000000001\" x2=\"938.0921052631579\" y1=\"1041.25\" y2=\"164.4078947368422\"/><circle cx=\"9.671052631578949\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"9.671052631578949\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"61.25\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"112.82894736842105\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"164.40789473684214\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"215.98684210526318\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"267.5657894736842\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"319.1447368421053\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"370.72368421052636\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"422.3026315789474\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"473.88157894736844\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"525.4605263157895\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"577.0394736842105\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"628.6184210526317\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"680.1973684210527\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"731.7763157894738\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"783.3552631578948\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"834.9342105263158\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"886.5131578947369\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"1041.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"989.671052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"938.0921052631579\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"886.5131578947369\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"834.9342105263158\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"783.3552631578948\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"731.7763157894736\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"680.1973684210526\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"628.6184210526316\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"577.0394736842105\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"525.4605263157895\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"473.88157894736844\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"422.3026315789473\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"370.72368421052624\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"319.1447368421052\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"267.56578947368416\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"215.98684210526312\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"164.40789473684208\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"112.82894736842104\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"61.25\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><circle cx=\"938.0921052631579\" cy=\"9.67105263157896\" fill=\"rgb(50,150,20)\" r=\"1.9342105263157894\" stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"9.671052631578949\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"61.25\" x2=\"61.25\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"164.40789473684214\" x2=\"164.40789473684214\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"215.98684210526318\" x2=\"215.98684210526318\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"267.5657894736842\" x2=\"267.5657894736842\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"319.1447368421053\" x2=\"319.1447368421053\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"370.72368421052636\" x2=\"370.72368421052636\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"422.3026315789474\" x2=\"422.3026315789474\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"680.1973684210527\" x2=\"680.1973684210527\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"731.7763157894738\" x2=\"731.7763157894738\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"783.3552631578948\" x2=\"783.3552631578948\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"834.9342105263158\" x2=\"834.9342105263158\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"1041.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"989.671052631579\" y2=\"989.671052631579\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"938.0921052631579\" y2=\"938.0921052631579\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"886.5131578947369\" y2=\"886.5131578947369\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"834.9342105263158\" y2=\"834.9342105263158\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"731.7763157894736\" y2=\"731.7763157894736\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"577.0394736842105\" y2=\"577.0394736842105\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"525.4605263157895\" y2=\"525.4605263157895\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"473.88157894736844\" y2=\"473.88157894736844\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"422.3026315789473\" y2=\"422.3026315789473\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"370.72368421052624\" y2=\"370.72368421052624\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"319.1447368421052\" y2=\"319.1447368421052\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"267.56578947368416\" y2=\"267.56578947368416\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"215.98684210526312\" y2=\"215.98684210526312\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"61.25\" y2=\"61.25\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.5157894736842106\" x1=\"9.671052631578949\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"9.671052631578949\" x2=\"61.25\" y1=\"1041.25\" y2=\"1041.25\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"1041.25\" y2=\"989.671052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"989.671052631579\" y2=\"938.0921052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"61.25\" y1=\"938.0921052631579\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"61.25\" x2=\"112.82894736842105\" y1=\"886.5131578947369\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"886.5131578947369\" y2=\"834.9342105263158\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"112.82894736842105\" y1=\"834.9342105263158\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"112.82894736842105\" x2=\"164.40789473684214\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"164.40789473684214\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"783.3552631578948\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"215.98684210526318\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"215.98684210526318\" x2=\"267.5657894736842\" y1=\"731.7763157894736\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"267.5657894736842\" x2=\"267.5657894736842\" y1=\"731.7763157894736\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"267.5657894736842\" x2=\"319.1447368421053\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"319.1447368421053\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"370.72368421052636\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"370.72368421052636\" x2=\"422.3026315789474\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"422.3026315789474\" x2=\"473.88157894736844\" y1=\"628.6184210526316\" y2=\"628.6184210526316\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"628.6184210526316\" y2=\"577.0394736842105\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"473.88157894736844\" y1=\"577.0394736842105\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"473.88157894736844\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"473.88157894736844\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"525.4605263157895\" y1=\"473.88157894736844\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"525.4605263157895\" x2=\"577.0394736842105\" y1=\"422.3026315789473\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"422.3026315789473\" y2=\"370.72368421052624\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"577.0394736842105\" y1=\"370.72368421052624\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"577.0394736842105\" x2=\"628.6184210526317\" y1=\"319.1447368421052\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"319.1447368421052\" y2=\"267.56578947368416\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"267.56578947368416\" y2=\"215.98684210526312\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"628.6184210526317\" y1=\"215.98684210526312\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"628.6184210526317\" x2=\"680.1973684210527\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"680.1973684210527\" x2=\"731.7763157894738\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"731.7763157894738\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"783.3552631578948\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"783.3552631578948\" x2=\"834.9342105263158\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"834.9342105263158\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"61.25\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"886.5131578947369\" y1=\"61.25\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"9.67105263157896\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"87.03947368421053\" y1=\"989.671052631579\" y2=\"1015.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"112.82894736842105\" y1=\"938.0921052631579\" y2=\"989.671052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"61.25\" x2=\"138.61842105263162\" y1=\"886.5131578947369\" y2=\"963.8815789473684\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"164.40789473684214\" y1=\"886.5131578947369\" y2=\"938.0921052631579\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"190.19736842105266\" y1=\"834.9342105263158\" y2=\"912.3026315789474\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"112.82894736842105\" x2=\"215.98684210526318\" y1=\"783.3552631578948\" y2=\"886.5131578947369\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"164.40789473684214\" x2=\"241.77631578947373\" y1=\"783.3552631578948\" y2=\"860.7236842105264\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"215.98684210526318\" x2=\"267.5657894736842\" y1=\"783.3552631578948\" y2=\"834.9342105263158\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"215.98684210526318\" x2=\"293.3552631578948\" y1=\"731.7763157894736\" y2=\"809.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"267.5657894736842\" x2=\"319.14473684210526\" y1=\"731.7763157894736\" y2=\"783.3552631578947\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"267.5657894736842\" x2=\"344.93421052631584\" y1=\"680.1973684210526\" y2=\"757.5657894736842\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"319.1447368421053\" x2=\"370.72368421052636\" y1=\"680.1973684210526\" y2=\"731.7763157894736\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"370.72368421052636\" x2=\"396.5131578947369\" y1=\"680.1973684210526\" y2=\"705.9868421052631\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"370.72368421052636\" x2=\"422.3026315789474\" y1=\"628.6184210526316\" y2=\"680.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"422.3026315789474\" x2=\"448.0921052631579\" y1=\"628.6184210526316\" y2=\"654.4078947368421\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"473.88157894736844\" x2=\"499.67105263157896\" y1=\"577.0394736842105\" y2=\"602.828947368421\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"473.88157894736844\" x2=\"525.4605263157895\" y1=\"525.4605263157895\" y2=\"577.0394736842105\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"551.25\" y1=\"525.4605263157895\" y2=\"551.25\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"577.0394736842105\" y1=\"473.88157894736844\" y2=\"525.4605263157895\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"525.4605263157895\" x2=\"602.828947368421\" y1=\"422.3026315789473\" y2=\"499.67105263157885\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"628.6184210526316\" y1=\"422.3026315789473\" y2=\"473.8815789473683\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"654.4078947368421\" y1=\"370.72368421052624\" y2=\"448.0921052631578\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"577.0394736842105\" x2=\"680.1973684210526\" y1=\"319.1447368421052\" y2=\"422.3026315789473\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"705.9868421052632\" y1=\"319.1447368421052\" y2=\"396.51315789473676\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"731.7763157894738\" y1=\"267.56578947368416\" y2=\"370.72368421052624\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"757.5657894736843\" y1=\"215.98684210526312\" y2=\"344.9342105263157\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"628.6184210526317\" x2=\"783.3552631578948\" y1=\"164.40789473684208\" y2=\"319.1447368421052\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"680.1973684210527\" x2=\"809.1447368421053\" y1=\"164.40789473684208\" y2=\"293.3552631578947\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"731.7763157894738\" x2=\"834.9342105263158\" y1=\"164.40789473684208\" y2=\"267.56578947368416\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"783.3552631578948\" x2=\"860.7236842105264\" y1=\"164.40789473684208\" y2=\"241.77631578947364\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"783.3552631578948\" x2=\"886.5131578947369\" y1=\"112.82894736842104\" y2=\"215.98684210526312\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"834.9342105263158\" x2=\"912.3026315789474\" y1=\"112.82894736842104\" y2=\"190.1973684210526\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"112.82894736842104\" y2=\"164.40789473684208\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"61.25\" y2=\"112.82894736842104\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"886.5131578947369\" x2=\"938.0921052631579\" y1=\"9.67105263157896\" y2=\"61.25\"/><line stroke=\"rgb(20,50,150)\" stroke-dasharray=\"12.894736842105264 6.447368421052632\" stroke-width=\"1.0315789473684212\" x1=\"nan\" x2=\"nan\" y1=\"nan\" y2=\"nan\"/><circle cx=\"9.671052631578949\" cy=\"1041.25\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"1041.25\" fill=\"rgb(20,50,150)\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"989.671052631579\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"938.0921052631579\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"61.25\" cy=\"886.5131578947369\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"886.5131578947369\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"834.9342105263158\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"112.82894736842105\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"164.40789473684214\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"215.98684210526318\" cy=\"783.3552631578948\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"215.98684210526318\" cy=\"731.7763157894736\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"267.5657894736842\" cy=\"731.7763157894736\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"267.5657894736842\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"319.1447368421053\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"370.72368421052636\" cy=\"680.1973684210526\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"370.72368421052636\" cy=\"628.6184210526316\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"422.3026315789474\" cy=\"628.6184210526316\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"628.6184210526316\" fill=\"rgb(20,50,150)\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"577.0394736842105\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"473.88157894736844\" cy=\"525.4605263157895\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"525.4605263157895\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"473.88157894736844\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"525.4605263157895\" cy=\"422.3026315789473\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"422.3026315789473\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"370.72368421052624\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"577.0394736842105\" cy=\"319.1447368421052\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"319.1447368421052\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"267.56578947368416\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"215.98684210526312\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"628.6184210526317\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"680.1973684210527\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"731.7763157894738\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"783.3552631578948\" cy=\"164.40789473684208\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"783.3552631578948\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"834.9342105263158\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"112.82894736842104\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"61.25\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"886.5131578947369\" cy=\"9.67105263157896\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/><circle cx=\"938.0921052631579\" cy=\"9.67105263157896\" fill=\"white\" r=\"6.447368421052632\" stroke=\"rgb(20,50,150)\" stroke-width=\"3.094736842105263\"/></svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_width = 980\n",
    "margin_multiplier = 1.5\n",
    "\n",
    "n = 20\n",
    "m = 18\n",
    "k = 2\n",
    "\n",
    "grid_size = max_width / (m + 1)\n",
    "circle_radius = grid_size / 8\n",
    "figure_margin = margin_multiplier * circle_radius\n",
    "shift_down = n * grid_size + figure_margin\n",
    "rect_height = shift_down + 2 * figure_margin\n",
    "dwg = svgwrite.Drawing(filename=\"dyck.svg\", size=(max_width, rect_height))\n",
    "\n",
    "diag_kwargs = {'stroke': svgwrite.rgb(150, 50, 20), 'stroke_width': .06}\n",
    "axes_kwargs = {'stroke': svgwrite.rgb(50, 150, 20), 'stroke_width': .01}\n",
    "path_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .06}\n",
    "perp_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .02}\n",
    "            \n",
    "dyck_path = RandomWalk(dwg, (margin_multiplier * circle_radius, shift_down), n, m,\n",
    "                       k=k, grid_size=grid_size, circle_radius=circle_radius,\n",
    "                       diag_kwargs=diag_kwargs, axes_kwargs=axes_kwargs,\n",
    "                       path_kwargs=path_kwargs, perp_kwargs=perp_kwargs)\n",
    "dyck_path.draw()\n",
    "SVG(dwg.tostring())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "dwg.save()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env",
   "language": "python",
   "name": "env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/dyck_flat.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import svgwrite\n",
    "from svglib.svglib import svg2rlg\n",
    "from reportlab.graphics import renderPDF\n",
    "from svgwrite import cm, mm, text  \n",
    "from IPython.display import SVG, display, HTML\n",
    "import numpy as np\n",
    "import itertools\n",
    "import random\n",
    "#random.seed(0)\n",
    "#display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "class RandomWalk():\n",
    "    def __init__ (self, dwg, start, n, m, k, grid_size, positions,\n",
    "                  boundary_kwargs, diag_kwargs, path_kwargs, perp_kwargs, circle_radius=2):\n",
    "        self.positions = positions\n",
    "        self.start = np.array(start)\n",
    "        self.n = n\n",
    "        self.m = m\n",
    "        self.num_steps = n + m\n",
    "        self.k = k\n",
    "        self.grid_size = grid_size\n",
    "        self.dwg = dwg\n",
    "        self.circle_radius = circle_radius\n",
    "        self.delta = np.array([0.0, (1 - k) * grid_size])\n",
    "        \n",
    "        self.boundary_kwargs = boundary_kwargs\n",
    "        self.diag_kwargs = diag_kwargs\n",
    "        self.path_kwargs = path_kwargs\n",
    "        self.perp_kwargs = perp_kwargs\n",
    "        for kwargs in (self.boundary_kwargs, self.diag_kwargs, self.path_kwargs, self.perp_kwargs):\n",
    "            kwargs['stroke_width'] *= self.grid_size\n",
    "        \n",
    "    \n",
    "    def add_line(self, start, end, line_kwargs, delta=None,\n",
    "                 start_truncate=0, end_truncate=0, dasharray=False):\n",
    "        delta = np.copy(self.delta) if delta is None else delta\n",
    "        delta += self.start\n",
    "        \n",
    "        orientation = end - start\n",
    "        length = np.linalg.norm(orientation)\n",
    "        actual_start = start + start_truncate*orientation/length + delta\n",
    "        actual_end = end - end_truncate*orientation/length + delta\n",
    "        if dasharray:\n",
    "            line_vector = actual_end - actual_start\n",
    "            line_length = np.linalg.norm(line_vector)\n",
    "            line_direction = line_vector / line_length\n",
    "            dash_position = 0\n",
    "            while dash_position < line_length:\n",
    "                dash_length = min(dasharray[0], line_length - dash_position)\n",
    "                dash_start = actual_start + dash_position * line_direction\n",
    "                dash_end = dash_start + dash_length * line_direction\n",
    "                self.dwg.add(dwg.line(dash_start.tolist(), dash_end.tolist(), **line_kwargs))\n",
    "                dash_position += dasharray[1] + dasharray[0]\n",
    "        else:\n",
    "            self.dwg.add(dwg.line(actual_start.tolist(), actual_end.tolist(), **line_kwargs))\n",
    "            \n",
    "    def draw_axes(self):\n",
    "        left_endpoint = np.array([0,  0])\n",
    "        right_endpoint = np.array([self.num_steps, self.m - self.n]) * self.grid_size\n",
    "        \n",
    "        self.add_line(left_endpoint, right_endpoint,\n",
    "                      line_kwargs=self.boundary_kwargs,\n",
    "                      dasharray=(self.grid_size/2, self.grid_size/4))\n",
    "        \n",
    "    def draw_boundary(self):\n",
    "        left_endpoint = np.array([0,  0])\n",
    "        right_endpoint = np.array([self.num_steps, 0]) * self.grid_size\n",
    "        boundary_delta = np.array([0,  self.k - 1]) * self.grid_size\n",
    "        \n",
    "        self.add_line(left_endpoint + boundary_delta, right_endpoint + boundary_delta,\n",
    "                      line_kwargs=self.diag_kwargs)\n",
    "        \n",
    "    def draw_path(self):\n",
    "        circle_fill_color = [\n",
    "            'white' if position[1] > 1 - self.k else self.path_kwargs['stroke']\n",
    "            for position in self.positions\n",
    "        ]\n",
    "        flipped_coordinates = [np.multiply(np.array([1, -1]), position) for position in self.positions]\n",
    "        dyck_coordinates = [self.grid_size * position for position in flipped_coordinates]\n",
    "        orthogonal_direction = grid_size * np.array([0, 1])\n",
    "        \n",
    "        for start, end in zip(dyck_coordinates[:-1], dyck_coordinates[1:]):\n",
    "            self.add_line(start, end, line_kwargs=self.path_kwargs)\n",
    "            \n",
    "        distance_to_diagonal = 0\n",
    "        for i, position in enumerate(dyck_coordinates):\n",
    "            self.add_line(position, np.array([i, self.k - 1]) * self.grid_size,\n",
    "                          line_kwargs=self.perp_kwargs,\n",
    "                          dasharray=(self.grid_size/4, self.grid_size/8))\n",
    "            \n",
    "        for position, fill_color in zip(dyck_coordinates, circle_fill_color):\n",
    "            circle_position = self.start + position + self.delta\n",
    "            self.dwg.add(dwg.circle(center=circle_position.tolist(), r=self.circle_radius,\n",
    "                                    **self.path_kwargs, fill=fill_color))\n",
    "        \n",
    "    def draw(self):\n",
    "        self.draw_boundary()\n",
    "        self.draw_axes()\n",
    "        self.draw_path()\n",
    "        \n",
    "        \n",
    "def get_random_walk(n, m):\n",
    "    delta_list = [np.array([1, -1]) for _ in range(m)] + [np.array([1, 1]) for _ in range(n)]\n",
    "    random.shuffle(delta_list)\n",
    "    return [np.array([0, 0])] + list(itertools.accumulate(delta_list)) \n",
    "\n",
    "def get_random_dyck_path(n, m, k=1):\n",
    "    if m > n + k - 1:\n",
    "        raise AssertionError(u'Invalid parameters')\n",
    "    random_walk = get_random_walk(n, m)\n",
    "    while min(map(lambda position: position[1], random_walk)) < 1-k:\n",
    "        random_walk = get_random_walk(n, m)\n",
    "    return random_walk"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3.6/site-packages/ipykernel_launcher.py:30: RuntimeWarning: invalid value encountered in true_divide\n",
      "/usr/lib/python3.6/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in true_divide\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<svg baseProfile=\"full\" height=\"131.9894366197183\" version=\"1.1\" width=\"980\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:ev=\"http://www.w3.org/2001/xml-events\" xmlns:xlink=\"http://www.w3.org/1999/xlink\"><defs/><line stroke=\"rgb(150,50,20)\" stroke-width=\"0.8281690140845069\" x1=\"2.5880281690140845\" x2=\"968.7852112676056\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"2.5880281690140845\" x2=\"9.48943661971831\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"12.940140845070422\" x2=\"19.841549295774648\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"23.29225352112676\" x2=\"30.193661971830984\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"33.6443661971831\" x2=\"40.54577464788733\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"43.99647887323944\" x2=\"50.897887323943664\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"54.348591549295776\" x2=\"61.25\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"64.70070422535211\" x2=\"71.60211267605634\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"75.05281690140845\" x2=\"81.95422535211267\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"85.40492957746478\" x2=\"92.30633802816901\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"95.75704225352112\" x2=\"102.65845070422534\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"106.10915492957746\" x2=\"113.01056338028168\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"116.4612676056338\" x2=\"123.36267605633802\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"126.81338028169013\" x2=\"133.71478873239437\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"137.16549295774647\" x2=\"144.0669014084507\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"147.51760563380282\" x2=\"154.41901408450704\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"157.86971830985917\" x2=\"164.7711267605634\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"168.22183098591552\" x2=\"175.12323943661974\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"178.57394366197187\" x2=\"185.4753521126761\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"188.92605633802822\" x2=\"195.82746478873244\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"199.27816901408457\" x2=\"206.1795774647888\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"209.63028169014092\" x2=\"216.53169014084514\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"219.98239436619727\" x2=\"226.8838028169015\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"230.33450704225362\" x2=\"237.23591549295784\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"240.68661971830997\" x2=\"247.5880281690142\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"251.03873239436632\" x2=\"257.9401408450706\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"261.39084507042264\" x2=\"268.2922535211269\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"271.74295774647896\" x2=\"278.6443661971832\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"282.0950704225353\" x2=\"288.99647887323954\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"292.4471830985916\" x2=\"299.34859154929586\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"302.79929577464793\" x2=\"309.7007042253522\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"313.15140845070425\" x2=\"320.0528169014085\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"323.5035211267606\" x2=\"330.4049295774648\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"333.8556338028169\" x2=\"340.75704225352115\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"344.2077464788732\" x2=\"351.10915492957747\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"354.55985915492954\" x2=\"361.4612676056338\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"364.91197183098586\" x2=\"371.8133802816901\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"375.2640845070422\" x2=\"382.16549295774644\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"385.6161971830985\" x2=\"392.51760563380276\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"395.96830985915483\" x2=\"402.8697183098591\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"406.32042253521115\" x2=\"413.2218309859154\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"416.6725352112675\" x2=\"423.5739436619717\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"427.0246478873238\" x2=\"433.92605633802805\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"437.3767605633801\" x2=\"444.27816901408437\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"447.72887323943644\" x2=\"454.6302816901407\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"458.08098591549276\" x2=\"464.982394366197\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"468.4330985915491\" x2=\"475.33450704225334\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"478.7852112676054\" x2=\"485.68661971830966\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"489.1373239436617\" x2=\"496.038732394366\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"499.48943661971805\" x2=\"506.3908450704223\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"509.84154929577437\" x2=\"516.7429577464786\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"520.1936619718308\" x2=\"527.0950704225351\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"530.5457746478871\" x2=\"537.4471830985914\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"540.8978873239435\" x2=\"547.7992957746477\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"551.2499999999998\" x2=\"558.151408450704\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"561.6021126760561\" x2=\"568.5035211267603\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"571.9542253521124\" x2=\"578.8556338028167\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"582.3063380281687\" x2=\"589.207746478873\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"592.6584507042251\" x2=\"599.5598591549293\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"603.0105633802814\" x2=\"609.9119718309856\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"613.3626760563377\" x2=\"620.264084507042\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"623.714788732394\" x2=\"630.6161971830983\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"634.0669014084503\" x2=\"640.9683098591546\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"644.4190140845067\" x2=\"651.3204225352109\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"654.771126760563\" x2=\"661.6725352112672\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"665.1232394366193\" x2=\"672.0246478873236\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"675.4753521126756\" x2=\"682.3767605633799\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"685.827464788732\" x2=\"692.7288732394362\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"696.1795774647883\" x2=\"703.0809859154925\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"706.5316901408446\" x2=\"713.4330985915489\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"716.8838028169009\" x2=\"723.7852112676052\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"727.2359154929572\" x2=\"734.1373239436615\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"737.5880281690136\" x2=\"744.4894366197178\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"747.9401408450699\" x2=\"754.8415492957741\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"758.2922535211262\" x2=\"765.1936619718305\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"768.6443661971825\" x2=\"775.5457746478868\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"778.9964788732389\" x2=\"785.8978873239431\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"789.3485915492952\" x2=\"796.2499999999994\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"799.7007042253515\" x2=\"806.6021126760558\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"810.0528169014078\" x2=\"816.9542253521121\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"820.4049295774641\" x2=\"827.3063380281684\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"830.7570422535205\" x2=\"837.6584507042247\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"841.1091549295768\" x2=\"848.010563380281\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"851.4612676056331\" x2=\"858.3626760563374\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"861.8133802816894\" x2=\"868.7147887323937\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"872.1654929577458\" x2=\"879.06690140845\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"882.5176056338021\" x2=\"889.4190140845063\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"892.8697183098584\" x2=\"899.7711267605627\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"903.2218309859147\" x2=\"910.123239436619\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"913.573943661971\" x2=\"920.4753521126753\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"923.9260563380274\" x2=\"930.8274647887316\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"934.2781690140837\" x2=\"941.1795774647879\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"944.63028169014\" x2=\"951.5316901408443\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"954.9823943661963\" x2=\"961.8838028169006\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(50,150,20)\" stroke-width=\"0.8281690140845069\" x1=\"965.3345070422527\" x2=\"968.7852112676056\" y1=\"126.81338028169013\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"2.5880281690140845\" x2=\"16.390845070422536\" y1=\"126.81338028169013\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"16.390845070422536\" x2=\"30.193661971830984\" y1=\"113.01056338028168\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"30.193661971830984\" x2=\"43.99647887323944\" y1=\"99.20774647887323\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"43.99647887323944\" x2=\"57.79929577464789\" y1=\"85.40492957746477\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"57.79929577464789\" x2=\"71.60211267605634\" y1=\"71.60211267605632\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"71.60211267605634\" x2=\"85.40492957746478\" y1=\"85.40492957746477\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"85.40492957746478\" x2=\"99.20774647887323\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"99.20774647887323\" x2=\"113.01056338028168\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"113.01056338028168\" x2=\"126.81338028169013\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"126.81338028169013\" x2=\"140.6161971830986\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"140.6161971830986\" x2=\"154.41901408450704\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"154.41901408450704\" x2=\"168.2218309859155\" y1=\"57.799295774647874\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"168.2218309859155\" x2=\"182.02464788732394\" y1=\"43.996478873239425\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"182.02464788732394\" x2=\"195.82746478873239\" y1=\"30.193661971830977\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"195.82746478873239\" x2=\"209.63028169014083\" y1=\"16.39084507042253\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"209.63028169014083\" x2=\"223.43309859154928\" y1=\"30.193661971830977\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"223.43309859154928\" x2=\"237.23591549295773\" y1=\"16.39084507042253\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"237.23591549295773\" x2=\"251.03873239436618\" y1=\"30.193661971830977\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"251.03873239436618\" x2=\"264.84154929577466\" y1=\"16.39084507042253\" y2=\"2.5880281690140805\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"264.84154929577466\" x2=\"278.6443661971831\" y1=\"2.5880281690140805\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"278.6443661971831\" x2=\"292.44718309859155\" y1=\"16.39084507042253\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"292.44718309859155\" x2=\"306.25\" y1=\"30.193661971830977\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"306.25\" x2=\"320.05281690140845\" y1=\"43.996478873239425\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"320.05281690140845\" x2=\"333.8556338028169\" y1=\"57.799295774647874\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"333.8556338028169\" x2=\"347.65845070422534\" y1=\"43.996478873239425\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"347.65845070422534\" x2=\"361.4612676056338\" y1=\"30.193661971830977\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"361.4612676056338\" x2=\"375.26408450704224\" y1=\"43.996478873239425\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"375.26408450704224\" x2=\"389.0669014084507\" y1=\"30.193661971830977\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"389.0669014084507\" x2=\"402.86971830985914\" y1=\"16.39084507042253\" y2=\"2.5880281690140805\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"402.86971830985914\" x2=\"416.6725352112676\" y1=\"2.5880281690140805\" y2=\"16.39084507042253\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"416.6725352112676\" x2=\"430.47535211267603\" y1=\"16.39084507042253\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"430.47535211267603\" x2=\"444.2781690140845\" y1=\"30.193661971830977\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"444.2781690140845\" x2=\"458.08098591549293\" y1=\"43.996478873239425\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"458.08098591549293\" x2=\"471.8838028169014\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"471.8838028169014\" x2=\"485.6866197183098\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"485.6866197183098\" x2=\"499.4894366197183\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"499.4894366197183\" x2=\"513.2922535211268\" y1=\"71.60211267605632\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"513.2922535211268\" x2=\"527.0950704225353\" y1=\"85.40492957746477\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"527.0950704225353\" x2=\"540.8978873239437\" y1=\"99.20774647887323\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"540.8978873239437\" x2=\"554.7007042253522\" y1=\"113.01056338028168\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"554.7007042253522\" x2=\"568.5035211267606\" y1=\"126.81338028169013\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"568.5035211267606\" x2=\"582.3063380281691\" y1=\"113.01056338028168\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"582.3063380281691\" x2=\"596.1091549295775\" y1=\"126.81338028169013\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"596.1091549295775\" x2=\"609.911971830986\" y1=\"113.01056338028168\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"609.911971830986\" x2=\"623.7147887323944\" y1=\"99.20774647887323\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"623.7147887323944\" x2=\"637.5176056338029\" y1=\"113.01056338028168\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"637.5176056338029\" x2=\"651.3204225352113\" y1=\"126.81338028169013\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"651.3204225352113\" x2=\"665.1232394366198\" y1=\"113.01056338028168\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"665.1232394366198\" x2=\"678.9260563380282\" y1=\"99.20774647887323\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"678.9260563380282\" x2=\"692.7288732394367\" y1=\"113.01056338028168\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"692.7288732394367\" x2=\"706.5316901408451\" y1=\"99.20774647887323\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"706.5316901408451\" x2=\"720.3345070422536\" y1=\"85.40492957746477\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"720.3345070422536\" x2=\"734.137323943662\" y1=\"99.20774647887323\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"734.137323943662\" x2=\"747.9401408450705\" y1=\"85.40492957746477\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"747.9401408450705\" x2=\"761.7429577464789\" y1=\"71.60211267605632\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"761.7429577464789\" x2=\"775.5457746478874\" y1=\"85.40492957746477\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"775.5457746478874\" x2=\"789.3485915492957\" y1=\"99.20774647887323\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"789.3485915492957\" x2=\"803.1514084507043\" y1=\"113.01056338028168\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"803.1514084507043\" x2=\"816.9542253521126\" y1=\"126.81338028169013\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"816.9542253521126\" x2=\"830.7570422535211\" y1=\"113.01056338028168\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"830.7570422535211\" x2=\"844.5598591549295\" y1=\"99.20774647887323\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"844.5598591549295\" x2=\"858.362676056338\" y1=\"85.40492957746477\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"858.362676056338\" x2=\"872.1654929577464\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"872.1654929577464\" x2=\"885.9683098591549\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"885.9683098591549\" x2=\"899.7711267605634\" y1=\"71.60211267605632\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"899.7711267605634\" x2=\"913.5739436619718\" y1=\"57.799295774647874\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"913.5739436619718\" x2=\"927.3767605633803\" y1=\"71.60211267605632\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"927.3767605633803\" x2=\"941.1795774647887\" y1=\"85.40492957746477\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"941.1795774647887\" x2=\"954.9823943661972\" y1=\"99.20774647887323\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\" x1=\"954.9823943661972\" x2=\"968.7852112676056\" y1=\"113.01056338028168\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"16.390845070422536\" x2=\"16.390845070422536\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"16.390845070422536\" x2=\"16.390845070422536\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"16.390845070422536\" x2=\"16.390845070422536\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"30.193661971830984\" x2=\"30.193661971830984\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"43.99647887323944\" x2=\"43.99647887323944\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"57.79929577464789\" x2=\"57.79929577464789\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"71.60211267605634\" x2=\"71.60211267605634\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"85.40492957746478\" x2=\"85.40492957746478\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"99.20774647887323\" x2=\"99.20774647887323\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"113.01056338028168\" x2=\"113.01056338028168\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"126.81338028169013\" x2=\"126.81338028169013\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"140.6161971830986\" x2=\"140.6161971830986\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"154.41901408450704\" x2=\"154.41901408450704\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"43.996478873239425\" y2=\"47.44718309859154\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"49.17253521126759\" y2=\"52.623239436619706\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"54.34859154929576\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"75.05281690140843\" y2=\"78.50352112676055\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"80.22887323943661\" y2=\"83.67957746478872\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"95.75704225352112\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"116.4612676056338\" y2=\"119.9119718309859\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"168.2218309859155\" x2=\"168.2218309859155\" y1=\"121.63732394366197\" y2=\"125.08802816901408\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"182.02464788732394\" x2=\"182.02464788732394\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"195.82746478873239\" x2=\"195.82746478873239\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"209.63028169014083\" x2=\"209.63028169014083\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"223.43309859154928\" x2=\"223.43309859154928\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"237.23591549295773\" x2=\"237.23591549295773\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"251.03873239436618\" x2=\"251.03873239436618\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"2.5880281690140805\" y2=\"6.038732394366193\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"7.7640845070422495\" y2=\"11.214788732394362\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"12.940140845070419\" y2=\"16.390845070422532\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"18.11619718309859\" y2=\"21.5669014084507\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"23.292253521126757\" y2=\"26.74295774647887\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"28.468309859154925\" y2=\"31.919014084507037\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"33.64436619718309\" y2=\"37.0950704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"38.820422535211264\" y2=\"42.27112676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"43.99647887323943\" y2=\"47.447183098591545\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"49.1725352112676\" y2=\"52.62323943661971\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"54.34859154929577\" y2=\"57.79929577464788\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"75.05281690140845\" y2=\"78.50352112676056\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"80.22887323943662\" y2=\"83.67957746478874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"85.4049295774648\" y2=\"88.85563380281691\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"90.58098591549297\" y2=\"94.03169014084509\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"95.75704225352115\" y2=\"99.20774647887326\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"100.93309859154932\" y2=\"104.38380281690144\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"106.1091549295775\" y2=\"109.55985915492961\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"111.28521126760567\" y2=\"114.73591549295779\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"116.46126760563385\" y2=\"119.91197183098596\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"264.84154929577466\" x2=\"264.84154929577466\" y1=\"121.63732394366203\" y2=\"125.08802816901414\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"278.6443661971831\" x2=\"278.6443661971831\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"292.44718309859155\" x2=\"292.44718309859155\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"43.996478873239425\" y2=\"47.44718309859154\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"49.17253521126759\" y2=\"52.623239436619706\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"54.34859154929576\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"75.05281690140843\" y2=\"78.50352112676055\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"80.22887323943661\" y2=\"83.67957746478872\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"95.75704225352112\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"116.4612676056338\" y2=\"119.9119718309859\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"306.25\" x2=\"306.25\" y1=\"121.63732394366197\" y2=\"125.08802816901408\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"320.05281690140845\" x2=\"320.05281690140845\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"43.996478873239425\" y2=\"47.44718309859154\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"49.17253521126759\" y2=\"52.623239436619706\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"54.34859154929576\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"75.05281690140843\" y2=\"78.50352112676055\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"80.22887323943661\" y2=\"83.67957746478872\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"95.75704225352112\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"116.4612676056338\" y2=\"119.9119718309859\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"333.8556338028169\" x2=\"333.8556338028169\" y1=\"121.63732394366197\" y2=\"125.08802816901408\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"347.65845070422534\" x2=\"347.65845070422534\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"43.996478873239425\" y2=\"47.44718309859154\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"49.17253521126759\" y2=\"52.623239436619706\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"54.34859154929576\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"75.05281690140843\" y2=\"78.50352112676055\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"80.22887323943661\" y2=\"83.67957746478872\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"95.75704225352112\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"116.4612676056338\" y2=\"119.9119718309859\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"361.4612676056338\" x2=\"361.4612676056338\" y1=\"121.63732394366197\" y2=\"125.08802816901408\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"375.26408450704224\" x2=\"375.26408450704224\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"389.0669014084507\" x2=\"389.0669014084507\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"2.5880281690140805\" y2=\"6.038732394366193\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"7.7640845070422495\" y2=\"11.214788732394362\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"12.940140845070419\" y2=\"16.390845070422532\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"18.11619718309859\" y2=\"21.5669014084507\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"23.292253521126757\" y2=\"26.74295774647887\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"28.468309859154925\" y2=\"31.919014084507037\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"33.64436619718309\" y2=\"37.0950704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"38.820422535211264\" y2=\"42.27112676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"43.99647887323943\" y2=\"47.447183098591545\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"49.1725352112676\" y2=\"52.62323943661971\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"54.34859154929577\" y2=\"57.79929577464788\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"75.05281690140845\" y2=\"78.50352112676056\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"80.22887323943662\" y2=\"83.67957746478874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"85.4049295774648\" y2=\"88.85563380281691\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"90.58098591549297\" y2=\"94.03169014084509\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"95.75704225352115\" y2=\"99.20774647887326\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"100.93309859154932\" y2=\"104.38380281690144\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"106.1091549295775\" y2=\"109.55985915492961\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"111.28521126760567\" y2=\"114.73591549295779\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"116.46126760563385\" y2=\"119.91197183098596\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"402.86971830985914\" x2=\"402.86971830985914\" y1=\"121.63732394366203\" y2=\"125.08802816901414\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"16.39084507042253\" y2=\"19.84154929577464\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"21.566901408450697\" y2=\"25.01760563380281\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"26.742957746478865\" y2=\"30.193661971830977\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"31.919014084507037\" y2=\"35.36971830985915\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"37.0950704225352\" y2=\"40.54577464788731\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"42.27112676056338\" y2=\"45.72183098591549\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"47.44718309859154\" y2=\"50.89788732394365\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"52.62323943661971\" y2=\"56.073943661971825\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"57.79929577464788\" y2=\"61.24999999999999\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"62.97535211267605\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"68.15140845070422\" y2=\"71.60211267605634\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"88.8556338028169\" y2=\"92.30633802816901\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"94.03169014084507\" y2=\"97.48239436619718\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"99.20774647887325\" y2=\"102.65845070422536\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"104.38380281690142\" y2=\"107.83450704225353\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"109.5598591549296\" y2=\"113.01056338028171\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"114.73591549295777\" y2=\"118.18661971830988\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"119.91197183098595\" y2=\"123.36267605633806\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"416.6725352112676\" x2=\"416.6725352112676\" y1=\"125.08802816901412\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"30.193661971830977\" y2=\"33.64436619718309\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"35.369718309859145\" y2=\"38.82042253521126\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"40.54577464788731\" y2=\"43.996478873239425\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"45.72183098591549\" y2=\"49.1725352112676\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"50.89788732394365\" y2=\"54.34859154929576\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"56.073943661971825\" y2=\"59.52464788732394\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"61.249999999999986\" y2=\"64.7007042253521\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"66.42605633802816\" y2=\"69.87676056338027\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"81.95422535211267\" y2=\"85.40492957746478\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"102.65845070422534\" y2=\"106.10915492957746\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"107.83450704225352\" y2=\"111.28521126760563\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"113.0105633802817\" y2=\"116.46126760563381\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"118.18661971830987\" y2=\"121.63732394366198\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"430.47535211267603\" x2=\"430.47535211267603\" y1=\"123.36267605633805\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"43.996478873239425\" y2=\"47.44718309859154\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"49.17253521126759\" y2=\"52.623239436619706\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"54.34859154929576\" y2=\"57.799295774647874\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"59.52464788732394\" y2=\"62.97535211267605\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"64.7007042253521\" y2=\"68.15140845070421\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"69.87676056338027\" y2=\"73.32746478873239\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"75.05281690140843\" y2=\"78.50352112676055\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"80.22887323943661\" y2=\"83.67957746478872\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"95.75704225352112\" y2=\"99.20774647887323\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"116.4612676056338\" y2=\"119.9119718309859\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"444.2781690140845\" x2=\"444.2781690140845\" y1=\"121.63732394366197\" y2=\"125.08802816901408\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"458.08098591549293\" x2=\"458.08098591549293\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"471.8838028169014\" x2=\"471.8838028169014\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"485.6866197183098\" x2=\"485.6866197183098\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"499.4894366197183\" x2=\"499.4894366197183\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"513.2922535211268\" x2=\"513.2922535211268\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"527.0950704225353\" x2=\"527.0950704225353\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"540.8978873239437\" x2=\"540.8978873239437\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"540.8978873239437\" x2=\"540.8978873239437\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"540.8978873239437\" x2=\"540.8978873239437\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"568.5035211267606\" x2=\"568.5035211267606\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"568.5035211267606\" x2=\"568.5035211267606\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"568.5035211267606\" x2=\"568.5035211267606\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"596.1091549295775\" x2=\"596.1091549295775\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"596.1091549295775\" x2=\"596.1091549295775\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"596.1091549295775\" x2=\"596.1091549295775\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"609.911971830986\" x2=\"609.911971830986\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"623.7147887323944\" x2=\"623.7147887323944\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"623.7147887323944\" x2=\"623.7147887323944\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"623.7147887323944\" x2=\"623.7147887323944\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"651.3204225352113\" x2=\"651.3204225352113\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"651.3204225352113\" x2=\"651.3204225352113\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"651.3204225352113\" x2=\"651.3204225352113\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"665.1232394366198\" x2=\"665.1232394366198\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"678.9260563380282\" x2=\"678.9260563380282\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"678.9260563380282\" x2=\"678.9260563380282\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"678.9260563380282\" x2=\"678.9260563380282\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"692.7288732394367\" x2=\"692.7288732394367\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"706.5316901408451\" x2=\"706.5316901408451\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"720.3345070422536\" x2=\"720.3345070422536\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"734.137323943662\" x2=\"734.137323943662\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"747.9401408450705\" x2=\"747.9401408450705\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"761.7429577464789\" x2=\"761.7429577464789\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"775.5457746478874\" x2=\"775.5457746478874\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"789.3485915492957\" x2=\"789.3485915492957\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"789.3485915492957\" x2=\"789.3485915492957\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"789.3485915492957\" x2=\"789.3485915492957\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"816.9542253521126\" x2=\"816.9542253521126\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"816.9542253521126\" x2=\"816.9542253521126\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"816.9542253521126\" x2=\"816.9542253521126\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"830.7570422535211\" x2=\"830.7570422535211\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"844.5598591549295\" x2=\"844.5598591549295\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"858.362676056338\" x2=\"858.362676056338\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"872.1654929577464\" x2=\"872.1654929577464\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"885.9683098591549\" x2=\"885.9683098591549\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"57.799295774647874\" y2=\"61.249999999999986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"62.97535211267604\" y2=\"66.42605633802816\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"68.15140845070421\" y2=\"71.60211267605632\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"73.32746478873239\" y2=\"76.7781690140845\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"78.50352112676055\" y2=\"81.95422535211266\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"83.67957746478872\" y2=\"87.13028169014083\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"88.85563380281688\" y2=\"92.306338028169\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"94.03169014084506\" y2=\"97.48239436619717\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"99.20774647887322\" y2=\"102.65845070422533\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"104.3838028169014\" y2=\"107.8345070422535\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"114.73591549295773\" y2=\"118.18661971830984\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"119.91197183098589\" y2=\"123.362676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"899.7711267605634\" x2=\"899.7711267605634\" y1=\"125.08802816901407\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"71.60211267605632\" y2=\"75.05281690140843\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"76.7781690140845\" y2=\"80.22887323943661\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"81.95422535211266\" y2=\"85.40492957746477\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"87.13028169014083\" y2=\"90.58098591549295\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"92.306338028169\" y2=\"95.7570422535211\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"97.48239436619717\" y2=\"100.93309859154928\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"102.65845070422533\" y2=\"106.10915492957744\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"107.8345070422535\" y2=\"111.28521126760562\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"113.01056338028167\" y2=\"116.46126760563378\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"118.18661971830984\" y2=\"121.63732394366195\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"913.5739436619718\" x2=\"913.5739436619718\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"85.40492957746477\" y2=\"88.85563380281688\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"90.58098591549295\" y2=\"94.03169014084506\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"95.7570422535211\" y2=\"99.20774647887322\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"100.93309859154928\" y2=\"104.3838028169014\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"106.10915492957744\" y2=\"109.55985915492955\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"111.28521126760562\" y2=\"114.73591549295773\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"116.46126760563378\" y2=\"119.91197183098589\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"121.63732394366195\" y2=\"125.08802816901407\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"927.3767605633803\" x2=\"927.3767605633803\" y1=\"126.81338028169012\" y2=\"126.81338028169012\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"99.20774647887323\" y2=\"102.65845070422534\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"104.38380281690141\" y2=\"107.83450704225352\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"109.55985915492957\" y2=\"113.01056338028168\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"114.73591549295774\" y2=\"118.18661971830986\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"119.9119718309859\" y2=\"123.36267605633802\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"941.1795774647887\" x2=\"941.1795774647887\" y1=\"125.08802816901408\" y2=\"126.81338028169013\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"954.9823943661972\" x2=\"954.9823943661972\" y1=\"113.01056338028168\" y2=\"116.4612676056338\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"954.9823943661972\" x2=\"954.9823943661972\" y1=\"118.18661971830986\" y2=\"121.63732394366197\"/><line stroke=\"rgb(20,50,150)\" stroke-width=\"0.27605633802816903\" x1=\"954.9823943661972\" x2=\"954.9823943661972\" y1=\"123.36267605633802\" y2=\"126.81338028169013\"/><circle cx=\"2.5880281690140845\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"16.390845070422536\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"30.193661971830984\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"43.99647887323944\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"57.79929577464789\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"71.60211267605634\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"85.40492957746478\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"99.20774647887323\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"113.01056338028168\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"126.81338028169013\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"140.6161971830986\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"154.41901408450704\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"168.2218309859155\" cy=\"43.996478873239425\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"182.02464788732394\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"195.82746478873239\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"209.63028169014083\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"223.43309859154928\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"237.23591549295773\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"251.03873239436618\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"264.84154929577466\" cy=\"2.5880281690140805\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"278.6443661971831\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"292.44718309859155\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"306.25\" cy=\"43.996478873239425\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"320.05281690140845\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"333.8556338028169\" cy=\"43.996478873239425\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"347.65845070422534\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"361.4612676056338\" cy=\"43.996478873239425\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"375.26408450704224\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"389.0669014084507\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"402.86971830985914\" cy=\"2.5880281690140805\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"416.6725352112676\" cy=\"16.39084507042253\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"430.47535211267603\" cy=\"30.193661971830977\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"444.2781690140845\" cy=\"43.996478873239425\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"458.08098591549293\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"471.8838028169014\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"485.6866197183098\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"499.4894366197183\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"513.2922535211268\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"527.0950704225353\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"540.8978873239437\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"554.7007042253522\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"568.5035211267606\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"582.3063380281691\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"596.1091549295775\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"609.911971830986\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"623.7147887323944\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"637.5176056338029\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"651.3204225352113\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"665.1232394366198\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"678.9260563380282\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"692.7288732394367\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"706.5316901408451\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"720.3345070422536\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"734.137323943662\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"747.9401408450705\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"761.7429577464789\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"775.5457746478874\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"789.3485915492957\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"803.1514084507043\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"816.9542253521126\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"830.7570422535211\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"844.5598591549295\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"858.362676056338\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"872.1654929577464\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"885.9683098591549\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"899.7711267605634\" cy=\"57.799295774647874\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"913.5739436619718\" cy=\"71.60211267605632\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"927.3767605633803\" cy=\"85.40492957746477\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"941.1795774647887\" cy=\"99.20774647887323\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"954.9823943661972\" cy=\"113.01056338028168\" fill=\"white\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/><circle cx=\"968.7852112676056\" cy=\"126.81338028169013\" fill=\"rgb(20,50,150)\" r=\"1.7253521126760563\" stroke=\"rgb(20,50,150)\" stroke-width=\"0.8281690140845069\"/></svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "execution_count": 140,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max_width = 980\n",
    "margin_multiplier = 1.5\n",
    "\n",
    "n = 35\n",
    "m = 35\n",
    "k = 1\n",
    "\n",
    "positions = get_random_dyck_path(n, m, k)\n",
    "\n",
    "grid_size = max_width / (n + m + 1)\n",
    "circle_radius = grid_size / 8\n",
    "figure_margin = margin_multiplier * circle_radius\n",
    "heights = list(map(lambda position: position[1] + 1, positions))\n",
    "shift_down = (max(heights) - min(heights)) * grid_size + figure_margin\n",
    "rect_height = shift_down + 2 * figure_margin\n",
    "dwg = svgwrite.Drawing(filename=\"dyck.svg\", size=(max_width, rect_height))\n",
    "\n",
    "diag_kwargs = {'stroke': svgwrite.rgb(150, 50, 20), 'stroke_width': .06}\n",
    "boundary_kwargs = {'stroke': svgwrite.rgb(50, 150, 20), 'stroke_width': .06}\n",
    "path_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .06}\n",
    "perp_kwargs = {'stroke': svgwrite.rgb(20, 50, 150), 'stroke_width': .02}\n",
    "            \n",
    "dyck_path = RandomWalk(dwg, (margin_multiplier * circle_radius, shift_down), n, m,\n",
    "                       k=k, grid_size=grid_size, positions=positions, circle_radius=circle_radius,\n",
    "                       boundary_kwargs=boundary_kwargs, diag_kwargs=diag_kwargs,\n",
    "                       path_kwargs=path_kwargs, perp_kwargs=perp_kwargs)\n",
    "dyck_path.draw()\n",
    "SVG(dwg.tostring())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "dwg.save()\n",
    "drawing = svg2rlg(\"dyck.svg\")\n",
    "renderPDF.drawToFile(drawing, \"dyck.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<map at 0x7f659fdee198>"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "heights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env",
   "language": "python",
   "name": "env"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

